Hubbard nanoclusters far from equilibrium

The Hubbard model is a prototype for strongly correlated many-particle systems, including electrons in condensed matter and molecules, as well as for fermions or bosons in optical lattices. While the equilibrium properties of these systems have been studied in detail, the nonequilibrium dynamics following a strong non-perturbative excitation only recently came into the focus of experiments and theory. It is of particular interest how the dynamics depend on the coupling strength and on the particle number and whether there exist universal features in the time evolution. Here, we present results for the dynamics of finite Hubbard clusters based on a selfconsistent nonequilibrium Green functions (NEGF) approach invoking the generalized Kadanoff--Baym ansatz (GKBA). We discuss the conserving properties of the GKBA with Hartree--Fock propagators in detail and present a generalized form of the energy conservation criterion of Baym and Kadanoff for NEGF. Furthermore, we demonstrate that the HF-GKBA cures some artifacts of prior two-time NEGF simulations. Besides, this approach substantially speeds up the numerical calculations and thus presents the capability to study comparatively large systems and to extend the analysis to long times allowing for an accurate computation of the excitation spectrum via time propagation. Our data obtained within the second Born approximation compares favorably with exact diagonalization results (available for up to 13 particles) and are expected to have predictive capability for substantially larger systems in the weak coupling limit.

==> figures/akbari_n16_N16_density0_big.py <==
import numpy as np
import matplotlib as mpl
mpl.use("Agg")
import matplotlib.pyplot as plt
from numpy.fft import fftshift,fft,fftfreq
from mpl_toolkits.mplot3d import Axes3D
from matplotlib.ticker import *

from h5py import *

from matplotlib import rc
#rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
## for Palatino and other serif fonts use:
rc('font',**{'family':'serif','serif':['Palatino'],'size':9})
rc('text', usetex=True)
rc('axes', labelsize=8, linewidth=0.25)
rc('legend', fontsize=7)
rc('xtick', labelsize=7)
rc('ytick', labelsize=7)
rc('lines', lw=0.7, mew=0.7)
rc('grid', linewidth=0.25)
rc('patch', linewidth=0.25)
rc('xtick.major', size= 2)
rc('xtick.major',width = 0.25)
rc('ytick.major', size= 2)
rc('ytick.major',width = 0.25)
get_config().complex_names = ('real','imag')


f = File('../../../Data/11062013_16sites_Akbari/results_M10.dat','r')

t1=np.linspace(0.0,f['parameters/T'][()],f['parameters/Nt'][()])

D_prime_data = f['D_prime']

D_prime_site0 = np.real(D_prime_data[...,0,0])

f = open('../../../Data/11062013_16sites_Akbari/density_ns16_n8_l0.10.dat','r')

an = []
at = []

temp = f.readline()
for line in f.readlines():
    p=line.split()
    at.append(float(p[0])-50.0)
    an.append(2.0*float(p[1]))

t_GKBA = np.array(at)    
n_GKBA = np.array(an)

f = open('../../../Data/11062013_16sites_Akbari/density_ns16_n8_l0.10_w500.00_HF.dat','r')

an = []
at = []

temp = f.readline()
for line in f.readlines():
    p=line.split()
    at.append(float(p[0])-50.0)
    an.append(2.0*float(p[1]))

t_HF = np.array(at)    
n_HF = np.array(an)

fig = plt.figure(figsize=(3.39,2.29))
ax = fig.add_subplot(111)

ax.plot(t_GKBA,n_GKBA,'-',label='HF-GKBA',color='r',lw=1.0)
#ax.plot(t1,D_prime_site0,'-',label='MCTDHF (M=10)',color='k')
ax.plot(t_HF,n_HF,'--',label='HF',color='b',dashes=(3,1),marker='x',markersize=1.7, markerfacecolor='b', markeredgecolor='b',markevery=75)

#ax.legend()
# Now add the legend with some customizations.
legend = ax.legend(loc='upper center', bbox_to_anchor=(0.84, 0.985),
ncol=1, fancybox=True, shadow=True)

# The frame is matplotlib.patches.Rectangle instance surrounding the legend.
frame  = legend.get_frame()
frame.set_facecolor('0.90')
ax.set_xlabel(r'time t $[J^{-1}]$', size=9)
ax.set_ylabel(r'density on site $i=1$', size=9)
#ax.text(15.00, 1.9, r'$N_s=8$, $N=8$ , $U=0.1$', style='italic', fontsize=36,
#       bbox={'facecolor':'red', 'alpha':0.5, 'pad':20})

ax.set_xlim(0,100.0)
ax.set_ylim((0.0,2.1))

ax.xaxis.set_minor_locator(AutoMinorLocator(5))
ax.xaxis.set_major_locator(MaxNLocator(6))
ax.yaxis.set_minor_locator(AutoMinorLocator(2))
ax.yaxis.set_major_locator(MaxNLocator(5))

plt.subplots_adjust(left=0.115, right=0.975, top=0.99, bottom=0.16)
#plt.show()
#fig.set_size_inches(11.69, 2.25)
plt.savefig('akbari_n16_N16_density0_big.pdf', dpi=300)


==> figures/akbari_n16_U0.1_N16_energies.py <==
import numpy as np
import matplotlib as mpl
mpl.use("Agg")
import matplotlib.pyplot as plt
from numpy.fft import fftshift,fft,fftfreq
from mpl_toolkits.mplot3d import Axes3D
import matplotlib.gridspec as gridspec
from pylab import *
from matplotlib.ticker import *
from h5py import *

from matplotlib import rc
#rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
## for Palatino and other serif fonts use:
rc('font',**{'family':'serif','serif':['Palatino'],'size':9})
rc('text', usetex=True)
rc('axes', labelsize=8, linewidth=0.25)
rc('legend', fontsize=6)
rc('xtick', labelsize=7)
rc('ytick', labelsize=5)
rc('lines', lw=0.7, mew=0.7)
rc('grid', linewidth=0.25)
rc('patch', linewidth=0.25)
rc('xtick.major', size= 2)
rc('xtick.major',width = 0.25)
rc('ytick.major', size= 2)
rc('ytick.major',width = 0.25)

get_config().complex_names = ('real','imag')

fGKBA = open('../../../Data/20130927_16sites_Akbari_U0.1_energies/prop_ns16_n8_l0.10_w50000.00.dat','r')

aekin = []
aehf = []
aecorr = []
aetot = []
at = []

temp = fGKBA.readline()
for line in fGKBA.readlines():
    p=line.split()
    at.append(float(p[0])-50.0)
    aekin.append(float(p[3]))
    aehf.append(float(p[5]))
    aecorr.append(float(p[6]))
    aetot.append(float(p[7]))
    
t = np.array(at)    
ekin = np.array(aekin)
ehf = np.array(aehf)
ecorr = np.array(aecorr)
etot = np.array(aetot)

fGKBA = open('../../../Data/20130927_16sites_Akbari_U0.1_energies/density_ns16_n8_l0.10_w50000.00.dat','r')

at = []
an0 = []
an1 = []
an2 = []
an3 = []
an4 = []
an5 = []
an6 = []
an7 = []

temp = fGKBA.readline()
for line in fGKBA.readlines():
    p=line.split()
    at.append(float(p[0])-50.0)
    an0.append(float(p[1]))
    an1.append(float(p[2]))
    an2.append(float(p[3]))
    an3.append(float(p[4]))
    an4.append(float(p[5]))
    an5.append(float(p[6]))
    an6.append(float(p[7]))
    an7.append(float(p[8]))
    
tdens = np.array(at)
n0 = np.array(an0)
n1 = np.array(an1)
n2 = np.array(an2)
n3 = np.array(an3)
n4 = np.array(an4)
n5 = np.array(an5)
n6 = np.array(an6)
n7 = np.array(an7)

fGKBA = open('../../../Data/20130927_16sites_Akbari_U0.1_energies/odensity_ns16_n8_l0.10_w50000.00.dat','r')

at = []
ap01 = []
ap12 = []

temp = fGKBA.readline()
for line in fGKBA.readlines():
    p=line.split()
    at.append(float(p[0])-50.0)
    ap01.append(float(p[8])*100)
    ap12.append(float(p[16])*100)

tp=np.array(at)
p01 = np.array(ap01)
p12 = np.array(ap12)

gs = gridspec.GridSpec(5, 1, height_ratios=[6, 1, 1, 1, 1]) 
fig = plt.figure(figsize=(3.39,2.29))
ax = fig.add_subplot(gs[0])

#ax.plot(t,etot,'-',label=r'$E_\textnormal{tot}$',color='k', linewidth=0.9, dashes=(3,2))
ax.plot(t,ekin,'-',label=r'$E_\textnormal{kin}$',color='b')
ax.plot(t,ehf,'--',label=r'$E_\textnormal{HF}$',color='r', dashes=(12,1))
ax.plot(t,ecorr,':',label=r'$E_\textnormal{corr}$',color='m',dashes=(1,1))
legend = ax.legend(loc='upper center', bbox_to_anchor=(0.77, 1.00),
ncol=2, fancybox=True, shadow=True)

# The frame is matplotlib.patches.Rectangle instance surrounding the legend.
frame  = legend.get_frame()
frame.set_facecolor('0.90')
#ax.set_xlabel(r'time t $[J^{-1}]$')
setp( ax.get_xticklabels(), visible=False)
ax.set_ylabel(r'Energies $[J]$')
#ax.text(5.00, 0.33, r'$N_s=8$, $N=8$, $U=0.1$, GKBA', style='italic', fontsize=8,
#       bbox={'facecolor':'red', 'alpha':0.5, 'pad':10})
rect1=mpl.patches.Rectangle((0,-0.2),5.0,2, color='grey', alpha=0.7)
rect2=mpl.patches.Rectangle((5.0,-0.2),35,2, color='grey', alpha=0.4)
rect3=mpl.patches.Rectangle((40,-0.2),10,2, color='grey', alpha=0.2)
ax.add_patch(rect1)
ax.add_patch(rect2)
ax.add_patch(rect3)
ax.set_xlim(0,100.0)
ax.set_ylim((0,0.85))

ax1 = fig.add_subplot(gs[1])
ax1.plot(tdens,n0,'-',label=r'$n_0$',color='k')
#ax1.set_xlabel(r'time t $[J^{-1}]$')
ax1.set_ylabel(r'$n_0$')
ax1.set_yticks([0.0,0.5,1.0])
setp( ax1.get_xticklabels(), visible=False)
ax1.set_xlim(0,100.0)
ax1.set_ylim((0.0,1.0))
rect11=mpl.patches.Rectangle((0,-0.2),5.0,2, color='grey', alpha=0.7)
rect21=mpl.patches.Rectangle((5.0,-0.2),35,2, color='grey', alpha=0.4)
rect31=mpl.patches.Rectangle((40,-0.2),10,2, color='grey', alpha=0.2)
ax1.add_patch(rect11)
ax1.add_patch(rect21)
ax1.add_patch(rect31)

#ax1b = fig.add_subplot(gs[1], sharex=ax1, frameon=False)
#ax1b.plot(tdens,n7,'--',label=r'$n_7$',color='c',dashes=(3,2))
#ax1b.set_yticks([0.0,0.5,1.0])
#ax1b.set_ylabel(r'$n_7$', color='c')
#ax1b.spines['right'].set_color('c')
#ax1b.tick_params(axis='y', colors='c')
#ax1b.set_xlim(0,100.0)
#ax1b.set_ylim((0.0,1.0))
#setp( ax1b.get_xticklabels(), visible=False)
#ax1b.yaxis.tick_right()
#ax1b.yaxis.set_label_position("right")

ax2 = fig.add_subplot(gs[2])
ax2.plot(tdens,n1,'-',label=r'$n_1$',color='k')
#ax2.set_xlabel(r'time t $[J^{-1}]$')
ax2.set_yticks([0.0,0.5,1.0])
ax2.set_ylabel(r'$n_1$')
setp( ax2.get_xticklabels(), visible=False)
ax2.set_xlim(0,100.0)
ax2.set_ylim((0.0,1.0))
rect12=mpl.patches.Rectangle((0,-0.2),5.0,2, color='grey', alpha=0.7)
rect22=mpl.patches.Rectangle((5.0,-0.2),35,2, color='grey', alpha=0.4)
rect32=mpl.patches.Rectangle((40,-0.2),10,2, color='grey', alpha=0.2)
ax2.add_patch(rect12)
ax2.add_patch(rect22)
ax2.add_patch(rect32)

#ax2b = fig.add_subplot(gs[2], sharex=ax2, frameon=False)
#ax2b.plot(tdens,n6,'--',label=r'$n_6$',color='c',dashes=(3,2))
#ax2b.set_yticks([0.0,0.5,1.0])
#ax2b.set_ylabel(r'$n_6$', color='c')
#ax2b.spines['right'].set_color('c')
#ax2b.tick_params(axis='y', colors='c')
#ax2b.set_xlim(0,100.0)
#ax2b.set_ylim((0.0,1.0))
#setp( ax2b.get_xticklabels(), visible=False)
#ax2b.yaxis.tick_right()
#ax2b.yaxis.set_label_position("right")

ax3 = fig.add_subplot(gs[3])
ax3.plot(tdens,n2,'-',label=r'$n_2$',color='k')
#ax1.set_xlabel(r'time t $[J^{-1}]$')
ax3.set_ylabel(r'$n_2$')
ax3.set_yticks([0.0,0.5,1.0])
setp( ax3.get_xticklabels(), visible=False)
ax3.set_xlim(0,100.0)
ax3.set_ylim((0.0,1.0))
rect13=mpl.patches.Rectangle((0,-0.2),5.0,2, color='grey', alpha=0.7)
rect23=mpl.patches.Rectangle((5.0,-0.2),35,2, color='grey', alpha=0.4)
rect33=mpl.patches.Rectangle((40,-0.2),10,2, color='grey', alpha=0.2)
ax3.add_patch(rect13)
ax3.add_patch(rect23)
ax3.add_patch(rect33)

#ax3b = fig.add_subplot(gs[3], sharex=ax3, frameon=False)
#ax3b.plot(tdens,n5,'--',label=r'$n_5$',color='c',dashes=(3,2))
#ax3b.set_yticks([0.0,0.5,1.0])
#ax3b.set_ylabel(r'$n_5$', color='c')
#ax3b.spines['right'].set_color('c')
#ax3b.tick_params(axis='y', colors='c')
#ax3b.set_xlim(0,100.0)
#ax3b.set_ylim((0.0,1.0))
#setp( ax3b.get_xticklabels(), visible=False)
#ax3b.yaxis.tick_right()
#ax3b.yaxis.set_label_position("right")

ax4 = fig.add_subplot(gs[4])
ax4.plot(tdens,n3,'-',label=r'$n_3$',color='k')
ax4.set_xlabel(r'time t $[J^{-1}]$')
ax4.set_yticks([0.0,0.5,1.0])
ax4.set_ylabel(r'$n_3$')
#setp( ax4.get_xticklabels(), visible=False)
ax4.set_xlim(0,100.0)
ax4.set_ylim((0.0,1.0))
rect14=mpl.patches.Rectangle((0,-0.2),5.0,2, color='grey', alpha=0.7)
rect24=mpl.patches.Rectangle((5.0,-0.2),35,2, color='grey', alpha=0.4)
rect34=mpl.patches.Rectangle((40,-0.2),10,2, color='grey', alpha=0.2)
ax4.add_patch(rect14)
ax4.add_patch(rect24)
ax4.add_patch(rect34)

#ax4b = fig.add_subplot(gs[4], sharex=ax4, frameon=False)
#ax4b.plot(tdens,n4,'--',label=r'$n_4$',color='c',dashes=(3,2))
#ax4b.set_yticks([0.0,0.5,1.0])
#ax4b.set_ylabel(r'$n_4$', color='c')
#ax4b.spines['right'].set_color('c')
#ax4b.tick_params(axis='y', colors='c')
#ax4b.set_xlim(0,100.0)
#ax4b.set_ylim((0.0,1.0))
#setp( ax4b.get_xticklabels(), visible=False)
#ax4b.yaxis.tick_right()
#ax4b.yaxis.set_label_position("right")

#ax5 = fig.add_subplot(gs[5])
#ax5.plot(tp,p01,'-',label=r'$p_{01}$',color='k')
##ax3.set_xlabel(r'time t $[J^{-1}]$')
#ax5.set_yticks([-5,0.0,5])
#ax5.set_ylabel(r'$p_{01}$')
#setp( ax5.get_xticklabels(), visible=False)
#ax5.ticklabel_format(style='sci',axis='y',scilimits=(0,0))
#ax5.set_xlim(0,100.0)
#ax5.set_ylim((-5,5))
#rect15=mpl.patches.Rectangle((0,-100),2.7,200, color='grey', alpha=0.7)
#rect25=mpl.patches.Rectangle((2.7,-100),24.3,200, color='grey', alpha=0.4)
#rect35=mpl.patches.Rectangle((27,-100),200,200, color='grey', alpha=0.2)
#ax5.yaxis.set_offset_position('right')
#ax5.add_patch(rect15)
#ax5.add_patch(rect25)
#ax5.add_patch(rect35)
#ax5.text(102, -1, r'$\times 100$', style='italic',
       #bbox={'facecolor':'black', 'alpha':0.2, 'pad':3})

#ax6 = fig.add_subplot(gs[6])
#ax6.plot(tp,p12,'-',label=r'$p_{12}$',color='k')
#ax6.set_xlabel(r'time t $[J^{-1}]$')
#ax6.set_yticks([-6,0.0,6])
#ax6.set_ylabel(r'$p_{12}$')
#ax6.set_xlim(0,100.0)
#ax6.set_ylim((-6,6))
#ax6.ticklabel_format(style='sci',axis='y',scilimits=(0,0))
#rect16=mpl.patches.Rectangle((0,-100),2.7,200, color='grey', alpha=0.7)
#rect26=mpl.patches.Rectangle((2.7,-100),24.3,200, color='grey', alpha=0.4)
#rect36=mpl.patches.Rectangle((27,-100),200,200, color='grey', alpha=0.2)
#ax6.add_patch(rect16)
#ax6.add_patch(rect26)
#ax6.add_patch(rect36)
#ax6.text(102, -1, r'$\times 100$', style='italic',
       #bbox={'facecolor':'black', 'alpha':0.2, 'pad':3})


plt.subplots_adjust(left=0.10, right=0.90, top=0.98, bottom=0.16)
#plt.show()
plt.savefig('akbari_n16_U01_N16_energies.pdf', dpi=300)


==> figures/akbari_n16_U0.25_N16_energies.py <==
import numpy as np
import matplotlib as mpl
mpl.use("Agg")
import matplotlib.pyplot as plt
from numpy.fft import fftshift,fft,fftfreq
from mpl_toolkits.mplot3d import Axes3D
import matplotlib.gridspec as gridspec
from pylab import *
from matplotlib.ticker import *
from h5py import *

from matplotlib import rc
#rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
## for Palatino and other serif fonts use:
rc('font',**{'family':'serif','serif':['Palatino'],'size':9})
rc('text', usetex=True)
rc('axes', labelsize=8, linewidth=0.25)
rc('legend', fontsize=6)
rc('xtick', labelsize=7)
rc('ytick', labelsize=5)
rc('lines', lw=0.7, mew=0.7)
rc('grid', linewidth=0.25)
rc('patch', linewidth=0.25)
rc('xtick.major', size= 2)
rc('xtick.major',width = 0.25)
rc('ytick.major', size= 2)
rc('ytick.major',width = 0.25)

get_config().complex_names = ('real','imag')

fGKBA = open('../../../Data/20130927_16sites_Akbari_U0.25_energies/prop_ns16_n8_l0.25_w50000.00.dat','r')

aekin = []
aehf = []
aecorr = []
aetot = []
at = []

temp = fGKBA.readline()
for line in fGKBA.readlines():
    p=line.split()
    at.append(float(p[0])-50.0)
    aekin.append(float(p[3]))
    aehf.append(float(p[5]))
    aecorr.append(float(p[6]))
    aetot.append(float(p[7]))
    
t = np.array(at)    
ekin = np.array(aekin)
ehf = np.array(aehf)
ecorr = np.array(aecorr)
etot = np.array(aetot)

fGKBA = open('../../../Data/20130927_16sites_Akbari_U0.25_energies/density_ns16_n8_l0.25_w50000.00.dat','r')

at = []
an0 = []
an1 = []
an2 = []
an3 = []
an4 = []
an5 = []
an6 = []
an7 = []

temp = fGKBA.readline()
for line in fGKBA.readlines():
    p=line.split()
    at.append(float(p[0])-50.0)
    an0.append(float(p[1]))
    an1.append(float(p[2]))
    an2.append(float(p[3]))
    an3.append(float(p[4]))
    an4.append(float(p[5]))
    an5.append(float(p[6]))
    an6.append(float(p[7]))
    an7.append(float(p[8]))
    
tdens = np.array(at)
n0 = np.array(an0)
n1 = np.array(an1)
n2 = np.array(an2)
n3 = np.array(an3)
n4 = np.array(an4)
n5 = np.array(an5)
n6 = np.array(an6)
n7 = np.array(an7)

gs = gridspec.GridSpec(5, 1, height_ratios=[6, 1, 1, 1, 1]) 
fig = plt.figure(figsize=(3.39,2.29))
ax = fig.add_subplot(gs[0])

#ax.plot(t,etot,'-',label=r'$E_\textnormal{tot}$',color='k', linewidth=0.9, dashes=(3,2))
ax.plot(t,ekin,'-',label=r'$E_\textnormal{kin}$',color='b')
ax.plot(t,ehf,'--',label=r'$E_\textnormal{HF}$',color='r', dashes=(12,1))
ax.plot(t,ecorr,':',label=r'$E_\textnormal{corr}$',color='m',dashes=(1,1))
legend = ax.legend(loc='upper center', bbox_to_anchor=(0.77, 1.00),
ncol=2, fancybox=True, shadow=True)

# The frame is matplotlib.patches.Rectangle instance surrounding the legend.
frame  = legend.get_frame()
frame.set_facecolor('0.90')
#ax.set_xlabel(r'time t $[J^{-1}]$')
setp( ax.get_xticklabels(), visible=False)
ax.set_ylabel(r'Energies $[J]$')
#ax.text(5.00, 0.33, r'$N_s=8$, $N=8$, $U=0.1$, GKBA', style='italic', fontsize=8,
#       bbox={'facecolor':'red', 'alpha':0.5, 'pad':10})
rect1=mpl.patches.Rectangle((0,-0.2),5.0,3, color='grey', alpha=0.7)
rect2=mpl.patches.Rectangle((5.0,-0.2),17,3, color='grey', alpha=0.4)
rect3=mpl.patches.Rectangle((22,-0.2),0,3, color='grey', alpha=0.2)
ax.add_patch(rect1)
ax.add_patch(rect2)
ax.add_patch(rect3)
ax.set_xlim(0,100.0)
ax.set_ylim((0,2.1))

ax1 = fig.add_subplot(gs[1])
ax1.plot(tdens,n0,'-',label=r'$n_0$',color='k')
#ax1.set_xlabel(r'time t $[J^{-1}]$')
ax1.set_ylabel(r'$n_0$')
ax1.set_yticks([0.0,0.5,1.0])
setp( ax1.get_xticklabels(), visible=False)
ax1.set_xlim(0,100.0)
ax1.set_ylim((0.0,1.0))
rect11=mpl.patches.Rectangle((0,-0.2),5.0,3, color='grey', alpha=0.7)
rect21=mpl.patches.Rectangle((5.0,-0.2),17,3, color='grey', alpha=0.4)
rect31=mpl.patches.Rectangle((22,-0.2),0,3, color='grey', alpha=0.2)
ax1.add_patch(rect11)
ax1.add_patch(rect21)
ax1.add_patch(rect31)

#ax1b = fig.add_subplot(gs[1], sharex=ax1, frameon=False)
#ax1b.plot(tdens,n7,'--',label=r'$n_7$',color='c',dashes=(3,2))
#ax1b.set_yticks([0.0,0.5,1.0])
#ax1b.set_ylabel(r'$n_7$', color='c')
#ax1b.spines['right'].set_color('c')
#ax1b.tick_params(axis='y', colors='c')
#ax1b.set_xlim(0,100.0)
#ax1b.set_ylim((0.0,1.0))
#setp( ax1b.get_xticklabels(), visible=False)
#ax1b.yaxis.tick_right()
#ax1b.yaxis.set_label_position("right")

ax2 = fig.add_subplot(gs[2])
ax2.plot(tdens,n1,'-',label=r'$n_1$',color='k')
#ax2.set_xlabel(r'time t $[J^{-1}]$')
ax2.set_yticks([0.0,0.5,1.0])
ax2.set_ylabel(r'$n_1$')
setp( ax2.get_xticklabels(), visible=False)
ax2.set_xlim(0,100.0)
ax2.set_ylim((0.0,1.0))
rect12=mpl.patches.Rectangle((0,-0.2),5.0,3, color='grey', alpha=0.7)
rect22=mpl.patches.Rectangle((5.0,-0.2),17,3, color='grey', alpha=0.4)
rect32=mpl.patches.Rectangle((22,-0.2),0,3, color='grey', alpha=0.2)
ax2.add_patch(rect12)
ax2.add_patch(rect22)
ax2.add_patch(rect32)

#ax2b = fig.add_subplot(gs[2], sharex=ax2, frameon=False)
#ax2b.plot(tdens,n6,'--',label=r'$n_6$',color='c',dashes=(3,2))
#ax2b.set_yticks([0.0,0.5,1.0])
#ax2b.set_ylabel(r'$n_6$', color='c')
#ax2b.spines['right'].set_color('c')
#ax2b.tick_params(axis='y', colors='c')
#ax2b.set_xlim(0,100.0)
#ax2b.set_ylim((0.0,1.0))
#setp( ax2b.get_xticklabels(), visible=False)
#ax2b.yaxis.tick_right()
#ax2b.yaxis.set_label_position("right")

ax3 = fig.add_subplot(gs[3])
ax3.plot(tdens,n2,'-',label=r'$n_2$',color='k')
#ax1.set_xlabel(r'time t $[J^{-1}]$')
ax3.set_ylabel(r'$n_2$')
ax3.set_yticks([0.0,0.5,1.0])
setp( ax3.get_xticklabels(), visible=False)
ax3.set_xlim(0,100.0)
ax3.set_ylim((0.0,1.0))
rect13=mpl.patches.Rectangle((0,-0.2),5.0,3, color='grey', alpha=0.7)
rect23=mpl.patches.Rectangle((5.0,-0.2),17,3, color='grey', alpha=0.4)
rect33=mpl.patches.Rectangle((22,-0.2),0,3, color='grey', alpha=0.2)
ax3.add_patch(rect13)
ax3.add_patch(rect23)
ax3.add_patch(rect33)

#ax3b = fig.add_subplot(gs[3], sharex=ax3, frameon=False)
#ax3b.plot(tdens,n5,'--',label=r'$n_5$',color='c',dashes=(3,2))
#ax3b.set_yticks([0.0,0.5,1.0])
#ax3b.set_ylabel(r'$n_5$', color='c')
#ax3b.spines['right'].set_color('c')
#ax3b.tick_params(axis='y', colors='c')
#ax3b.set_xlim(0,100.0)
#ax3b.set_ylim((0.0,1.0))
#setp( ax3b.get_xticklabels(), visible=False)
#ax3b.yaxis.tick_right()
#ax3b.yaxis.set_label_position("right")

ax4 = fig.add_subplot(gs[4])
ax4.plot(tdens,n3,'-',label=r'$n_3$',color='k')
ax4.set_xlabel(r'time t $[J^{-1}]$')
ax4.set_yticks([0.0,0.5,1.0])
ax4.set_ylabel(r'$n_3$')
#setp( ax4.get_xticklabels(), visible=False)
ax4.set_xlim(0,100.0)
ax4.set_ylim((0.0,1.0))
rect14=mpl.patches.Rectangle((0,-0.2),5.0,3, color='grey', alpha=0.7)
rect24=mpl.patches.Rectangle((5.0,-0.2),17,3, color='grey', alpha=0.4)
rect34=mpl.patches.Rectangle((22,-0.2),0,3, color='grey', alpha=0.2)
ax4.add_patch(rect14)
ax4.add_patch(rect24)
ax4.add_patch(rect34)

#ax4b = fig.add_subplot(gs[4], sharex=ax4, frameon=False)
#ax4b.plot(tdens,n4,'--',label=r'$n_4$',color='c',dashes=(3,2))
#ax4b.set_yticks([0.0,0.5,1.0])
#ax4b.set_ylabel(r'$n_4$', color='c')
#ax4b.spines['right'].set_color('c')
#ax4b.tick_params(axis='y', colors='c')
#ax4b.set_xlim(0,100.0)
#ax4b.set_ylim((0.0,1.0))
#setp( ax4b.get_xticklabels(), visible=False)
#ax4b.yaxis.tick_right()
#ax4b.yaxis.set_label_position("right")

#ax5 = fig.add_subplot(gs[5])
#ax5.plot(tp,p01,'-',label=r'$p_{01}$',color='k')
##ax3.set_xlabel(r'time t $[J^{-1}]$')
#ax5.set_yticks([-5,0.0,5])
#ax5.set_ylabel(r'$p_{01}$')
#setp( ax5.get_xticklabels(), visible=False)
#ax5.ticklabel_format(style='sci',axis='y',scilimits=(0,0))
#ax5.set_xlim(0,100.0)
#ax5.set_ylim((-5,5))
#rect15=mpl.patches.Rectangle((0,-100),2.7,200, color='grey', alpha=0.7)
#rect25=mpl.patches.Rectangle((2.7,-100),24.3,200, color='grey', alpha=0.4)
#rect35=mpl.patches.Rectangle((27,-100),200,200, color='grey', alpha=0.2)
#ax5.yaxis.set_offset_position('right')
#ax5.add_patch(rect15)
#ax5.add_patch(rect25)
#ax5.add_patch(rect35)
#ax5.text(102, -1, r'$\times 100$', style='italic',
       #bbox={'facecolor':'black', 'alpha':0.2, 'pad':3})

#ax6 = fig.add_subplot(gs[6])
#ax6.plot(tp,p12,'-',label=r'$p_{12}$',color='k')
#ax6.set_xlabel(r'time t $[J^{-1}]$')
#ax6.set_yticks([-6,0.0,6])
#ax6.set_ylabel(r'$p_{12}$')
#ax6.set_xlim(0,100.0)
#ax6.set_ylim((-6,6))
#ax6.ticklabel_format(style='sci',axis='y',scilimits=(0,0))
#rect16=mpl.patches.Rectangle((0,-100),2.7,200, color='grey', alpha=0.7)
#rect26=mpl.patches.Rectangle((2.7,-100),24.3,200, color='grey', alpha=0.4)
#rect36=mpl.patches.Rectangle((27,-100),200,200, color='grey', alpha=0.2)
#ax6.add_patch(rect16)
#ax6.add_patch(rect26)
#ax6.add_patch(rect36)
#ax6.text(102, -1, r'$\times 100$', style='italic',
       #bbox={'facecolor':'black', 'alpha':0.2, 'pad':3})


plt.subplots_adjust(left=0.10, right=0.90, top=0.98, bottom=0.16)
#plt.show()
plt.savefig('akbari_n16_U025_N16_energies.pdf', dpi=300)


==> figures/akbari_n4_N4_density0_long.py <==
import numpy as np
import matplotlib as mpl
mpl.use("Agg")
import matplotlib.pyplot as plt
from numpy.fft import fftshift,fft,fftfreq
from mpl_toolkits.mplot3d import Axes3D

from h5py import *

from matplotlib import rc
#rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
## for Palatino and other serif fonts use:
rc('font',**{'family':'sans-serif','sans-serif':['Computer Modern Sans serif'],'size':8})
rc('text', usetex=True)
rc('axes', labelsize=8, linewidth=0.2)
rc('legend', fontsize=6)
rc('xtick', labelsize=8)
rc('ytick', labelsize=8)
rc('lines', lw=0.5, mew=0.5)
rc('grid', linewidth=0.1)
rc('patch', linewidth=0.1)
rc('xtick.major', size= 2)
rc('xtick.major',width = 0.2)
rc('ytick.major', size= 2)
rc('ytick.major',width = 0.2)
get_config().complex_names = ('real','imag')


f = File('../../../Data/20130905_Akbari_n4_N4_long/results.dat','r')

t1=np.linspace(0.0,f['parameters/T'][()],f['parameters/Nt'][()])

D_prime_data = f['D_prime']

D_prime_site0 = np.real(D_prime_data[...,0,0])

f = open('../../../Data/20130905_Akbari_n4_N4_long/density_ns4_n2_l0.10_w50000.00.dat','r')

an = []
at = []

temp = f.readline()
for line in f.readlines():
    p=line.split()
    at.append(float(p[0])-50.0)
    an.append(2.0*float(p[1]))

t_GKBA = np.array(at)    
n_GKBA = np.array(an)

#f = open('../../../Data/17062013_Akbari_N8_Nscan/density_ns8_n4_l0.10_w500.00_HF.dat','r')

#an = []
#at = []

#temp = f.readline()
#for line in f.readlines():
#    p=line.split()
#    at.append(float(p[0])-50.0)
#    an.append(2.0*float(p[1]))

#t_HF = np.array(at)    
#n_HF = np.array(an)

fig = plt.figure(figsize=(4.9,2.0))
ax = fig.add_subplot(111)

#ax.plot(t1,D_prime_site0,'-',label='Exact',color='k')
ax.plot(t_GKBA,n_GKBA,'-',label='2B-GKBA',color='r')
#ax.plot(t_HF,n_HF,'--',label='HF',color='b')

#ax.legend()
# Now add the legend with some customizations.
#legend = ax.legend(loc='upper center', bbox_to_anchor=(0.75, 1.0),
#ncol=1, fancybox=True, shadow=True)

# The frame is matplotlib.patches.Rectangle instance surrounding the legend.
#frame  = legend.get_frame()
#frame.set_facecolor('0.90')
ax.set_xlabel(r'time t $[J^{-1}]$')
ax.set_ylabel(r'density on site $i=0$')
#ax.text(15.00, 1.9, r'$N_s=8$, $N=8$ , $U=0.1$', style='italic', fontsize=36,
#       bbox={'facecolor':'red', 'alpha':0.5, 'pad':20})

ax.set_xlim(0,1000.0)
ax.set_ylim((0.0,2.1))
plt.subplots_adjust(left=0.08, right=0.97, top=0.98, bottom=0.18)
#plt.show()
#fig.set_size_inches(11.69, 2.25)
plt.savefig('akbari_n4_N4_density0.pdf', dpi=300)


==> figures/akbari_n4_N4_density0_long_GKBA_Exact.py <==
import numpy as np
import matplotlib as mpl
mpl.use("Agg")
import matplotlib.pyplot as plt
from numpy.fft import fftshift,fft,fftfreq
from mpl_toolkits.mplot3d import Axes3D
from matplotlib.ticker import *

from h5py import *

from matplotlib import rc
#rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
## for Palatino and other serif fonts use:
rc('font',**{'family':'serif','serif':['Palatino'],'size':9})
rc('text', usetex=True)
rc('axes', labelsize=8, linewidth=0.25)
rc('legend', fontsize=6)
rc('xtick', labelsize=7)
rc('ytick', labelsize=7)
rc('lines', lw=0.7, mew=0.7)
rc('grid', linewidth=0.25)
rc('patch', linewidth=0.25)
rc('xtick.major', size= 2)
rc('xtick.major',width = 0.25)
rc('ytick.major', size= 2)
rc('ytick.major',width = 0.25)
get_config().complex_names = ('real','imag')


f = File('../../../Data/20130905_Akbari_n4_N4_long/results.dat','r')

t1=np.linspace(0.0,f['parameters/T'][()],f['parameters/Nt'][()])

D_prime_data = f['D_prime']

D_prime_site0 = np.real(D_prime_data[...,0,0])

f = open('../../../Data/20130905_Akbari_n4_N4_long/density_ns4_n2_l0.10_w50000.00.dat','r')

an = []
at = []

temp = f.readline()
for line in f.readlines():
    p=line.split()
    at.append(float(p[0])-50.0)
    an.append(2.0*float(p[1]))

t_GKBA = np.array(at)    
n_GKBA = np.array(an)

#f = open('../../../Data/17062013_Akbari_N8_Nscan/density_ns8_n4_l0.10_w500.00_HF.dat','r')

#an = []
#at = []

#temp = f.readline()
#for line in f.readlines():
#    p=line.split()
#    at.append(float(p[0])-50.0)
#    an.append(2.0*float(p[1]))

#t_HF = np.array(at)    
#n_HF = np.array(an)

fig = plt.figure(figsize=(3.39,2.29))
ax = fig.add_subplot(111)

ax.plot(t_GKBA,n_GKBA,'-',label='HF-GKBA',color='r',lw=0.6)
ax.plot(t1,D_prime_site0,'-',label='Exact',color='k',markersize=1.0, markevery=5, marker='o')
#ax.plot(t_HF,n_HF,'--',label='HF',color='b')

#ax.legend()
# Now add the legend with some customizations.
legend = ax.legend(loc='upper center', bbox_to_anchor=(0.85, 0.97),
ncol=1, fancybox=True, shadow=True)

# The frame is matplotlib.patches.Rectangle instance surrounding the legend.
frame  = legend.get_frame()
frame.set_facecolor('0.90')
ax.set_xlabel(r'time t $[J^{-1}]$',size=9)
ax.set_ylabel(r'density on site $i=1$',size=9)
#ax.text(15.00, 1.9, r'$N_s=8$, $N=8$ , $U=0.1$', style='italic', fontsize=36,
#       bbox={'facecolor':'red', 'alpha':0.5, 'pad':20})

ax.set_xlim(0,500.0)
ax.set_ylim((0.0,2.1))

ax.xaxis.set_minor_locator(AutoMinorLocator(5))
ax.xaxis.set_major_locator(MaxNLocator(6))
ax.yaxis.set_minor_locator(AutoMinorLocator(2))
ax.yaxis.set_major_locator(MaxNLocator(5))

plt.subplots_adjust(left=0.115, right=0.97, top=0.98, bottom=0.16)
#plt.show()
#fig.set_size_inches(11.69, 2.25)
plt.savefig('akbari_n4_N4_density0_GKBA_Exact.pdf', dpi=300)


==> figures/akbari_n8_U0.1_N8_energies.py <==
import numpy as np
import matplotlib as mpl
mpl.use("Agg")
import matplotlib.pyplot as plt
from numpy.fft import fftshift,fft,fftfreq
from mpl_toolkits.mplot3d import Axes3D
import matplotlib.gridspec as gridspec
from pylab import *
from matplotlib.ticker import *

from h5py import *

from matplotlib import rc
#rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
## for Palatino and other serif fonts use:
rc('font',**{'family':'serif','serif':['Palatino'],'size':9})
rc('text', usetex=True)
rc('axes', labelsize=8, linewidth=0.25)
rc('legend', fontsize=6)
rc('xtick', labelsize=7)
rc('ytick', labelsize=5)
rc('lines', lw=0.7, mew=0.7)
rc('grid', linewidth=0.25)
rc('patch', linewidth=0.25)
rc('xtick.major', size= 2)
rc('xtick.major',width = 0.25)
rc('ytick.major', size= 2)
rc('ytick.major',width = 0.25)

get_config().complex_names = ('real','imag')

fGKBA = open('../../../Data/20130920_8sites_Akbari_U0.1/prop_ns8_n4_l0.10_w50000.00.dat','r')

aekin = []
aehf = []
aecorr = []
aetot = []
at = []

temp = fGKBA.readline()
for line in fGKBA.readlines():
    p=line.split()
    at.append(float(p[0])-50.0)
    aekin.append(float(p[3]))
    aehf.append(float(p[5]))
    aecorr.append(float(p[6]))
    aetot.append(float(p[7]))
    
t = np.array(at)    
ekin = np.array(aekin)
ehf = np.array(aehf)
ecorr = np.array(aecorr)
etot = np.array(aetot)

fGKBA = open('../../../Data/20130920_8sites_Akbari_U0.1/density_ns8_n4_l0.10_w50000.00.dat','r')

at = []
an0 = []
an1 = []
an2 = []
an3 = []
an4 = []
an5 = []
an6 = []
an7 = []

temp = fGKBA.readline()
for line in fGKBA.readlines():
    p=line.split()
    at.append(float(p[0])-50.0)
    an0.append(float(p[1]))
    an1.append(float(p[2]))
    an2.append(float(p[3]))
    an3.append(float(p[4]))
    an4.append(float(p[5]))
    an5.append(float(p[6]))
    an6.append(float(p[7]))
    an7.append(float(p[8]))
    
tdens = np.array(at)
n0 = np.array(an0)
n1 = np.array(an1)
n2 = np.array(an2)
n3 = np.array(an3)
n4 = np.array(an4)
n5 = np.array(an5)
n6 = np.array(an6)
n7 = np.array(an7)

fGKBA = open('../../../Data/20130920_8sites_Akbari_U0.1/odensity_ns8_n4_l0.10_w50000.00.dat','r')

at = []
ap01 = []
ap12 = []

temp = fGKBA.readline()
for line in fGKBA.readlines():
    p=line.split()
    at.append(float(p[0])-50.0)
    ap01.append(float(p[8])*100)
    ap12.append(float(p[16])*100)

tp=np.array(at)
p01 = np.array(ap01)
p12 = np.array(ap12)

gs = gridspec.GridSpec(5, 1, height_ratios=[6, 1, 1, 1, 1]) 
fig = plt.figure(figsize=(3.39,2.29))
ax = fig.add_subplot(gs[0])

#ax.plot(t,etot,'-',label=r'$E_\textnormal{tot}$',color='k', linewidth=0.9, dashes=(3,2))
ax.plot(t,ekin,'-',label=r'$E_\textnormal{kin}$',color='b')
ax.plot(t,ehf,'--',label=r'$E_\textnormal{HF}$',color='r', dashes=(12,1))
ax.plot(t,ecorr,':',label=r'$E_\textnormal{corr}$',color='m',dashes=(1,1))
legend = ax.legend(loc='upper center', bbox_to_anchor=(0.77, 1.00),
ncol=2, fancybox=True, shadow=True)

# The frame is matplotlib.patches.Rectangle instance surrounding the legend.
frame  = legend.get_frame()
frame.set_facecolor('0.90')
#ax.set_xlabel(r'time t $[J^{-1}]$')
setp( ax.get_xticklabels(), visible=False)
ax.set_ylabel(r'Energies $[J]$')
#ax.text(5.00, 0.33, r'$N_s=8$, $N=8$, $U=0.1$, GKBA', style='italic', fontsize=8,
#       bbox={'facecolor':'red', 'alpha':0.5, 'pad':10})
rect1=mpl.patches.Rectangle((0,-0.2),2.7,2, color='grey', alpha=0.7)
rect2=mpl.patches.Rectangle((2.7,-0.2),24.3,2, color='grey', alpha=0.4)
rect3=mpl.patches.Rectangle((27,-0.2),23,2, color='grey', alpha=0.2)
ax.add_patch(rect1)
ax.add_patch(rect2)
ax.add_patch(rect3)
ax.set_xlim(0,100.0)
ax.set_ylim((0,0.45))

ax1 = fig.add_subplot(gs[1])
ax1.plot(tdens,n0,'-',label=r'$n_0$',color='k')
#ax1.set_xlabel(r'time t $[J^{-1}]$')
ax1.set_ylabel(r'$n_0$')
ax1.set_yticks([0.0,0.5,1.0])
setp( ax1.get_xticklabels(), visible=False)
ax1.set_xlim(0,100.0)
ax1.set_ylim((0.0,1.0))
rect11=mpl.patches.Rectangle((0,-0.2),2.7,2, color='grey', alpha=0.7)
rect21=mpl.patches.Rectangle((2.7,-0.2),24.3,2, color='grey', alpha=0.4)
rect31=mpl.patches.Rectangle((27,-0.2),23,2, color='grey', alpha=0.2)
ax1.add_patch(rect11)
ax1.add_patch(rect21)
ax1.add_patch(rect31)

#ax1b = fig.add_subplot(gs[1], sharex=ax1, frameon=False)
#ax1b.plot(tdens,n7,'--',label=r'$n_7$',color='c',dashes=(3,2))
#ax1b.set_yticks([0.0,0.5,1.0])
#ax1b.set_ylabel(r'$n_7$', color='c')
#ax1b.spines['right'].set_color('c')
#ax1b.tick_params(axis='y', colors='c')
#ax1b.set_xlim(0,100.0)
#ax1b.set_ylim((0.0,1.0))
#setp( ax1b.get_xticklabels(), visible=False)
#ax1b.yaxis.tick_right()
#ax1b.yaxis.set_label_position("right")

ax2 = fig.add_subplot(gs[2])
ax2.plot(tdens,n1,'-',label=r'$n_1$',color='k')
#ax2.set_xlabel(r'time t $[J^{-1}]$')
ax2.set_yticks([0.0,0.5,1.0])
ax2.set_ylabel(r'$n_1$')
setp( ax2.get_xticklabels(), visible=False)
ax2.set_xlim(0,100.0)
ax2.set_ylim((0.0,1.0))
rect12=mpl.patches.Rectangle((0,-0.2),2.7,2, color='grey', alpha=0.7)
rect22=mpl.patches.Rectangle((2.7,-0.2),24.3,2, color='grey', alpha=0.4)
rect32=mpl.patches.Rectangle((27,-0.2),23,2, color='grey', alpha=0.2)
ax2.add_patch(rect12)
ax2.add_patch(rect22)
ax2.add_patch(rect32)

#ax2b = fig.add_subplot(gs[2], sharex=ax2, frameon=False)
#ax2b.plot(tdens,n6,'--',label=r'$n_6$',color='c',dashes=(3,2))
#ax2b.set_yticks([0.0,0.5,1.0])
#ax2b.set_ylabel(r'$n_6$', color='c')
#ax2b.spines['right'].set_color('c')
#ax2b.tick_params(axis='y', colors='c')
#ax2b.set_xlim(0,100.0)
#ax2b.set_ylim((0.0,1.0))
#setp( ax2b.get_xticklabels(), visible=False)
#ax2b.yaxis.tick_right()
#ax2b.yaxis.set_label_position("right")

ax3 = fig.add_subplot(gs[3])
ax3.plot(tdens,n2,'-',label=r'$n_2$',color='k')
#ax1.set_xlabel(r'time t $[J^{-1}]$')
ax3.set_ylabel(r'$n_2$')
ax3.set_yticks([0.0,0.5,1.0])
setp( ax3.get_xticklabels(), visible=False)
ax3.set_xlim(0,100.0)
ax3.set_ylim((0.0,1.0))
rect13=mpl.patches.Rectangle((0,-0.2),2.7,2, color='grey', alpha=0.7)
rect23=mpl.patches.Rectangle((2.7,-0.2),24.3,2, color='grey', alpha=0.4)
rect33=mpl.patches.Rectangle((27,-0.2),23,2, color='grey', alpha=0.2)
ax3.add_patch(rect13)
ax3.add_patch(rect23)
ax3.add_patch(rect33)

#ax3b = fig.add_subplot(gs[3], sharex=ax3, frameon=False)
#ax3b.plot(tdens,n5,'--',label=r'$n_5$',color='c',dashes=(3,2))
#ax3b.set_yticks([0.0,0.5,1.0])
#ax3b.set_ylabel(r'$n_5$', color='c')
#ax3b.spines['right'].set_color('c')
#ax3b.tick_params(axis='y', colors='c')
#ax3b.set_xlim(0,100.0)
#ax3b.set_ylim((0.0,1.0))
#setp( ax3b.get_xticklabels(), visible=False)
#ax3b.yaxis.tick_right()
#ax3b.yaxis.set_label_position("right")

ax4 = fig.add_subplot(gs[4])
ax4.plot(tdens,n3,'-',label=r'$n_3$',color='k')
ax4.set_xlabel(r'time t $[J^{-1}]$')
ax4.set_yticks([0.0,0.5,1.0])
ax4.set_ylabel(r'$n_3$')
#setp( ax4.get_xticklabels(), visible=False)
ax4.set_xlim(0,100.0)
ax4.set_ylim((0.0,1.0))
rect14=mpl.patches.Rectangle((0,-0.2),2.7,2, color='grey', alpha=0.7)
rect24=mpl.patches.Rectangle((2.7,-0.2),24.3,2, color='grey', alpha=0.4)
rect34=mpl.patches.Rectangle((27,-0.2),23,2, color='grey', alpha=0.2)
ax4.add_patch(rect14)
ax4.add_patch(rect24)
ax4.add_patch(rect34)

#ax4b = fig.add_subplot(gs[4], sharex=ax4, frameon=False)
#ax4b.plot(tdens,n4,'--',label=r'$n_4$',color='c',dashes=(3,2))
#ax4b.set_yticks([0.0,0.5,1.0])
#ax4b.set_ylabel(r'$n_4$', color='c')
#ax4b.spines['right'].set_color('c')
#ax4b.tick_params(axis='y', colors='c')
#ax4b.set_xlim(0,100.0)
#ax4b.set_ylim((0.0,1.0))
##setp( ax4b.get_xticklabels(), visible=False)
#ax4b.yaxis.tick_right()
#ax4b.yaxis.set_label_position("right")

#ax5 = fig.add_subplot(gs[5])
#ax5.plot(tp,p01,'-',label=r'$p_{01}$',color='k')
##ax3.set_xlabel(r'time t $[J^{-1}]$')
#ax5.set_yticks([-5,0.0,5])
#ax5.set_ylabel(r'$p_{01}$')
#setp( ax5.get_xticklabels(), visible=False)
#ax5.ticklabel_format(style='sci',axis='y',scilimits=(0,0))
#ax5.set_xlim(0,100.0)
#ax5.set_ylim((-5,5))
#rect15=mpl.patches.Rectangle((0,-100),2.7,200, color='grey', alpha=0.7)
#rect25=mpl.patches.Rectangle((2.7,-100),24.3,200, color='grey', alpha=0.4)
#rect35=mpl.patches.Rectangle((27,-100),200,200, color='grey', alpha=0.2)
#ax5.yaxis.set_offset_position('right')
#ax5.add_patch(rect15)
#ax5.add_patch(rect25)
#ax5.add_patch(rect35)
#ax5.text(102, -1, r'$\times 100$', style='italic',
       #bbox={'facecolor':'black', 'alpha':0.2, 'pad':3})

#ax6 = fig.add_subplot(gs[6])
#ax6.plot(tp,p12,'-',label=r'$p_{12}$',color='k')
#ax6.set_xlabel(r'time t $[J^{-1}]$')
#ax6.set_yticks([-6,0.0,6])
#ax6.set_ylabel(r'$p_{12}$')
#ax6.set_xlim(0,100.0)
#ax6.set_ylim((-6,6))
#ax6.ticklabel_format(style='sci',axis='y',scilimits=(0,0))
#rect16=mpl.patches.Rectangle((0,-100),2.7,200, color='grey', alpha=0.7)
#rect26=mpl.patches.Rectangle((2.7,-100),24.3,200, color='grey', alpha=0.4)
#rect36=mpl.patches.Rectangle((27,-100),200,200, color='grey', alpha=0.2)
#ax6.add_patch(rect16)
#ax6.add_patch(rect26)
#ax6.add_patch(rect36)
#ax6.text(102, -1, r'$\times 100$', style='italic',
       #bbox={'facecolor':'black', 'alpha':0.2, 'pad':3})


plt.subplots_adjust(left=0.11, right=0.975, top=0.98, bottom=0.155)
#plt.show()
plt.savefig('akbari_n8_U01_N8_energies.pdf', dpi=300)


==> figures/akbari_n8_U0.1_N8_energies_exact.py <==
import numpy as np
import matplotlib as mpl
mpl.use("Agg")
import matplotlib.pyplot as plt
from numpy.fft import fftshift,fft,fftfreq
from mpl_toolkits.mplot3d import Axes3D
import matplotlib.gridspec as gridspec
from pylab import *
from matplotlib.ticker import *

from h5py import *

from matplotlib import rc
#rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
## for Palatino and other serif fonts use:
rc('font',**{'family':'serif','serif':['Palatino'],'size':9})
rc('text', usetex=True)
rc('axes', labelsize=8, linewidth=0.25)
rc('legend', fontsize=6)
rc('xtick', labelsize=7)
rc('ytick', labelsize=5)
rc('lines', lw=0.7, mew=0.7)
rc('grid', linewidth=0.25)
rc('patch', linewidth=0.25)
rc('xtick.major', size= 2)
rc('xtick.major',width = 0.25)
rc('ytick.major', size= 2)
rc('ytick.major',width = 0.25)

get_config().complex_names = ('real','imag')

fGKBA = open('../../../Data/20130926_8sites_Akbari_U0.1_N8_Exact/energy.dat','r')

aekin = []
aehf = []
aeww = []
aetot = []
at = []

temp = fGKBA.readline()
temp = fGKBA.readline()
for line in fGKBA.readlines():
    p=line.split()
    at.append(float(p[0]))
    aekin.append(float(p[3]))
    aeww.append(float(p[5]))
    aetot.append(float(p[1]))
    
t = np.array(at)    
ekin = np.array(aekin)
eww = np.array(aeww)
etot = np.array(aetot)

f = File('../../../Data/20130926_8sites_Akbari_U0.1_N8_Exact/results.dat','r')

tdens=np.linspace(0.0,f['parameters/T'][()],f['parameters/Nt'][()])

D_prime_data = f['D_prime']

n0 = np.real(0.5*D_prime_data[...,0,0])
n1 = np.real(0.5*D_prime_data[...,1,1])
n2 = np.real(0.5*D_prime_data[...,2,2])
n3 = np.real(0.5*D_prime_data[...,3,3])
n4 = np.real(0.5*D_prime_data[...,4,4])
n5 = np.real(0.5*D_prime_data[...,5,5])
n6 = np.real(0.5*D_prime_data[...,6,6])
n7 = np.real(0.5*D_prime_data[...,7,7])

nocc = n0+n1+n2+n3
nsquare = np.square(n0) + np.square(n1) + np.square(n2) + np.square(n3) + np.square(n4) + np.square(n5) + np.square(n6) +np.square(n7)
ehf = 0.1 * nsquare
ecorr = eww - ehf 

gs = gridspec.GridSpec(5, 1, height_ratios=[6, 1, 1, 1, 1]) 
fig = plt.figure(figsize=(3.39,2.29))
ax = fig.add_subplot(gs[0])

#ax.plot(t,etot,'-',label=r'$E_\textnormal{tot}$',color='k', linewidth=0.9, dashes=(3,2))
ax.plot(t,ekin,'-',label=r'$E_\textnormal{kin}$',color='b')
#ax.plot(t,eww,'--',label=r'$E_\textnormal{WW}$',color='r', dashes=(12,1))
ax.plot(t,ehf,'-',label=r'$E_\textnormal{HF}$',color='r',dashes=(12,1))
ax.plot(t,ecorr,':',label=r'$E_\textnormal{corr}$',color='m',dashes=(1,1))
legend = ax.legend(loc='upper center', bbox_to_anchor=(0.77, 1.00),
ncol=2, fancybox=True, shadow=True)

# The frame is matplotlib.patches.Rectangle instance surrounding the legend.
frame  = legend.get_frame()
frame.set_facecolor('0.90')
#ax.set_xlabel(r'time t $[J^{-1}]$')
setp( ax.get_xticklabels(), visible=False)
ax.set_ylabel(r'Energies $[J]$')
#ax.text(30.00, 0.33, r'$N_s=8$, $N=8$, $U=0.1$, exact', style='italic', fontsize=8,
#       bbox={'facecolor':'red', 'alpha':0.5, 'pad':10})
rect1=mpl.patches.Rectangle((0,-0.2),2.7,2, color='grey', alpha=0.7)
rect2=mpl.patches.Rectangle((2.7,-0.2),24.3,2, color='grey', alpha=0.4)
rect3=mpl.patches.Rectangle((27,-0.2),23,2, color='grey', alpha=0.2)
ax.add_patch(rect1)
ax.add_patch(rect2)
ax.add_patch(rect3)
ax.set_xlim(0,100.0)
ax.set_ylim((0.0,0.45))

ax1 = fig.add_subplot(gs[1])
ax1.plot(tdens,n0,'-',label=r'$n_0$',color='k')
#ax1.set_xlabel(r'time t $[J^{-1}]$')
ax1.set_ylabel(r'$n_0$')
ax1.set_yticks([0.0,0.5,1.0])
setp( ax1.get_xticklabels(), visible=False)
ax1.set_xlim(0,100.0)
ax1.set_ylim((0.0,1.0))
rect11=mpl.patches.Rectangle((0,-0.2),2.7,2, color='grey', alpha=0.7)
rect21=mpl.patches.Rectangle((2.7,-0.2),24.3,2, color='grey', alpha=0.4)
rect31=mpl.patches.Rectangle((27,-0.2),23,2, color='grey', alpha=0.2)
ax1.add_patch(rect11)
ax1.add_patch(rect21)
ax1.add_patch(rect31)

#ax1b = fig.add_subplot(gs[1], sharex=ax1, frameon=False)
#ax1b.plot(tdens,n7,'--',label=r'$n_7$',color='c',dashes=(3,2))
#ax1b.set_yticks([0.0,0.5,1.0])
#ax1b.set_ylabel(r'$n_7$', color='c')
#ax1b.spines['right'].set_color('c')
#ax1b.tick_params(axis='y', colors='c')
#ax1b.set_xlim(0,100.0)
#ax1b.set_ylim((0.0,1.0))
#setp( ax1b.get_xticklabels(), visible=False)
#ax1b.yaxis.tick_right()
#ax1b.yaxis.set_label_position("right")

ax2 = fig.add_subplot(gs[2])
ax2.plot(tdens,n1,'-',label=r'$n_1$',color='k')
#ax2.set_xlabel(r'time t $[J^{-1}]$')
ax2.set_yticks([0.0,0.5,1.0])
ax2.set_ylabel(r'$n_1$')
setp( ax2.get_xticklabels(), visible=False)
ax2.set_xlim(0,100.0)
ax2.set_ylim((0.0,1.0))
rect12=mpl.patches.Rectangle((0,-0.2),2.7,2, color='grey', alpha=0.7)
rect22=mpl.patches.Rectangle((2.7,-0.2),24.3,2, color='grey', alpha=0.4)
rect32=mpl.patches.Rectangle((27,-0.2),23,2, color='grey', alpha=0.2)
ax2.add_patch(rect12)
ax2.add_patch(rect22)
ax2.add_patch(rect32)

#ax2b = fig.add_subplot(gs[2], sharex=ax2, frameon=False)
#ax2b.plot(tdens,n6,'--',label=r'$n_6$',color='c',dashes=(3,2))
#ax2b.set_yticks([0.0,0.5,1.0])
#ax2b.set_ylabel(r'$n_6$', color='c')
#ax2b.spines['right'].set_color('c')
#ax2b.tick_params(axis='y', colors='c')
#ax2b.set_xlim(0,100.0)
#ax2b.set_ylim((0.0,1.0))
#setp( ax2b.get_xticklabels(), visible=False)
#ax2b.yaxis.tick_right()
#ax2b.yaxis.set_label_position("right")

ax3 = fig.add_subplot(gs[3])
ax3.plot(tdens,n2,'-',label=r'$n_2$',color='k')
#ax1.set_xlabel(r'time t $[J^{-1}]$')
ax3.set_ylabel(r'$n_2$')
ax3.set_yticks([0.0,0.5,1.0])
setp( ax3.get_xticklabels(), visible=False)
ax3.set_xlim(0,100.0)
ax3.set_ylim((0.0,1.0))
rect13=mpl.patches.Rectangle((0,-0.2),2.7,2, color='grey', alpha=0.7)
rect23=mpl.patches.Rectangle((2.7,-0.2),24.3,2, color='grey', alpha=0.4)
rect33=mpl.patches.Rectangle((27,-0.2),23,2, color='grey', alpha=0.2)
ax3.add_patch(rect13)
ax3.add_patch(rect23)
ax3.add_patch(rect33)

#ax3b = fig.add_subplot(gs[3], sharex=ax3, frameon=False)
#ax3b.plot(tdens,n5,'--',label=r'$n_5$',color='c',dashes=(3,2))
#ax3b.set_yticks([0.0,0.5,1.0])
#ax3b.set_ylabel(r'$n_5$', color='c')
#ax3b.spines['right'].set_color('c')
#ax3b.tick_params(axis='y', colors='c')
#ax3b.set_xlim(0,100.0)
#ax3b.set_ylim((0.0,1.0))
#setp( ax3b.get_xticklabels(), visible=False)
#ax3b.yaxis.tick_right()
#ax3b.yaxis.set_label_position("right")

ax4 = fig.add_subplot(gs[4])
ax4.plot(tdens,n3,'-',label=r'$n_3$',color='k')
ax4.set_xlabel(r'time t $[J^{-1}]$')
ax4.set_yticks([0.0,0.5,1.0])
ax4.set_ylabel(r'$n_3$')
#setp( ax4.get_xticklabels(), visible=False)
ax4.set_xlim(0,100.0)
ax4.set_ylim((0.0,1.0))
rect14=mpl.patches.Rectangle((0,-0.2),2.7,2, color='grey', alpha=0.7)
rect24=mpl.patches.Rectangle((2.7,-0.2),24.3,2, color='grey', alpha=0.4)
rect34=mpl.patches.Rectangle((27,-0.2),23,2, color='grey', alpha=0.2)
ax4.add_patch(rect14)
ax4.add_patch(rect24)
ax4.add_patch(rect34)

#ax4b = fig.add_subplot(gs[4], sharex=ax4, frameon=False)
#ax4b.plot(tdens,n4,'--',label=r'$n_4$',color='c',dashes=(3,2))
#ax4b.set_yticks([0.0,0.5,1.0])
#ax4b.set_ylabel(r'$n_4$', color='c')
#ax4b.spines['right'].set_color('c')
#ax4b.tick_params(axis='y', colors='c')
#ax4b.set_xlim(0,100.0)
#ax4b.set_ylim((0.0,1.0))
##setp( ax4b.get_xticklabels(), visible=False)
#ax4b.yaxis.tick_right()
#ax4b.yaxis.set_label_position("right")

#ax5 = fig.add_subplot(gs[5])
#ax5.plot(tdens,nsquare,'-',label=r'$\sum_in_i^2$',color='k')
##ax3.set_xlabel(r'time t $[J^{-1}]$')
#ax5.set_yticks([2,3,4])
#ax5.set_ylabel(r'$\sum_in_i^2$')
#setp( ax5.get_xticklabels(), visible=False)
#ax5.ticklabel_format(style='sci',axis='y',scilimits=(0,0))
#ax5.set_xlim(0,100.0)
#ax5.set_ylim((2,4))
#rect15=mpl.patches.Rectangle((0,-100),2.7,200, color='grey', alpha=0.7)
#rect25=mpl.patches.Rectangle((2.7,-100),37.3,200, color='grey', alpha=0.4)
#rect35=mpl.patches.Rectangle((40,-100),200,200, color='grey', alpha=0.2)
#ax5.yaxis.set_offset_position('right')
#ax5.add_patch(rect15)
#ax5.add_patch(rect25)
#ax5.add_patch(rect35)

#ax6 = fig.add_subplot(gs[6])
#ax6.plot(tdens,nocc,'-',label=r'$\sum_{i\leq 3}n_i$',color='k')
#ax6.set_xlabel(r'time t $[J^{-1}]$')
#ax6.set_yticks([0,2,4])
#ax6.set_ylabel(r'$\sum_{i\leq 3}n_i$')
#ax6.set_xlim(0,100.0)
#ax6.set_ylim((0,4))
#ax6.ticklabel_format(style='sci',axis='y',scilimits=(0,0))
#rect16=mpl.patches.Rectangle((0,-100),2.7,200, color='grey', alpha=0.7)
#rect26=mpl.patches.Rectangle((2.7,-100),37.3,200, color='grey', alpha=0.4)
#rect36=mpl.patches.Rectangle((40,-100),200,200, color='grey', alpha=0.2)
#ax6.add_patch(rect16)
#ax6.add_patch(rect26)
#ax6.add_patch(rect36)

plt.subplots_adjust(left=0.11, right=0.975, top=0.98, bottom=0.155)
#plt.show()
plt.savefig('akbari_n8_U01_N8_energies_exact.pdf', dpi=300)


==> figures/akbari_n8_U0.25_N8_energies.py <==
import numpy as np
import matplotlib as mpl
mpl.use("Agg")
import matplotlib.pyplot as plt
from numpy.fft import fftshift,fft,fftfreq
from mpl_toolkits.mplot3d import Axes3D
import matplotlib.gridspec as gridspec
from pylab import *
from matplotlib.ticker import *
from h5py import *

from matplotlib import rc
#rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
## for Palatino and other serif fonts use:
rc('font',**{'family':'serif','serif':['Palatino'],'size':9})
rc('text', usetex=True)
rc('axes', labelsize=8, linewidth=0.25)
rc('legend', fontsize=6)
rc('xtick', labelsize=7)
rc('ytick', labelsize=5)
rc('lines', lw=0.7, mew=0.7)
rc('grid', linewidth=0.25)
rc('patch', linewidth=0.25)
rc('xtick.major', size= 2)
rc('xtick.major',width = 0.25)
rc('ytick.major', size= 2)
rc('ytick.major',width = 0.25)

get_config().complex_names = ('real','imag')

fGKBA = open('../../../Data/20130920_8sites_Akbari_U0.25/prop_ns8_n4_l0.25_w50000.00.dat','r')

aekin = []
aehf = []
aecorr = []
aetot = []
at = []

temp = fGKBA.readline()
for line in fGKBA.readlines():
    p=line.split()
    at.append(float(p[0])-50.0)
    aekin.append(float(p[3]))
    aehf.append(float(p[5]))
    aecorr.append(float(p[6]))
    aetot.append(float(p[7]))
    
t = np.array(at)    
ekin = np.array(aekin)
ehf = np.array(aehf)
ecorr = np.array(aecorr)
etot = np.array(aetot)

fGKBA = open('../../../Data/20130920_8sites_Akbari_U0.25/density_ns8_n4_l0.25_w50000.00.dat','r')

at = []
an0 = []
an1 = []
an2 = []
an3 = []
an4 = []
an5 = []
an6 = []
an7 = []

temp = fGKBA.readline()
for line in fGKBA.readlines():
    p=line.split()
    at.append(float(p[0])-50.0)
    an0.append(float(p[1]))
    an1.append(float(p[2]))
    an2.append(float(p[3]))
    an3.append(float(p[4]))
    an4.append(float(p[5]))
    an5.append(float(p[6]))
    an6.append(float(p[7]))
    an7.append(float(p[8]))
    
tdens = np.array(at)
n0 = np.array(an0)
n1 = np.array(an1)
n2 = np.array(an2)
n3 = np.array(an3)
n4 = np.array(an4)
n5 = np.array(an5)
n6 = np.array(an6)
n7 = np.array(an7)

fGKBA = open('../../../Data/20130920_8sites_Akbari_U0.25/odensity_ns8_n4_l0.25_w50000.00.dat','r')

at = []
ap01 = []
ap12 = []

temp = fGKBA.readline()
for line in fGKBA.readlines():
    p=line.split()
    at.append(float(p[0])-50.0)
    ap01.append(float(p[8])*100)
    ap12.append(float(p[16])*100)

tp=np.array(at)
p01 = np.array(ap01)
p12 = np.array(ap12)

gs = gridspec.GridSpec(5, 1, height_ratios=[6, 1, 1, 1, 1]) 
fig = plt.figure(figsize=(3.39,2.29))
ax = fig.add_subplot(gs[0])

#ax.plot(t,etot,'-',label=r'$E_\textnormal{tot}$',color='k', linewidth=0.9, dashes=(3,2))
ax.plot(t,ekin,'-',label=r'$E_\textnormal{kin}$',color='b')
ax.plot(t,ehf,'--',label=r'$E_\textnormal{HF}$',color='r', dashes=(12,1))
ax.plot(t,ecorr,':',label=r'$E_\textnormal{corr}$',color='m',dashes=(1,1))
legend = ax.legend(loc='upper center', bbox_to_anchor=(0.77, 1.00),
ncol=2, fancybox=True, shadow=True)

# The frame is matplotlib.patches.Rectangle instance surrounding the legend.
frame  = legend.get_frame()
frame.set_facecolor('0.90')
#ax.set_xlabel(r'time t $[J^{-1}]$')
setp( ax.get_xticklabels(), visible=False)
ax.set_ylabel(r'Energies $[J]$')
#ax.text(5.00, 0.33, r'$N_s=8$, $N=8$, $U=0.1$, GKBA', style='italic', fontsize=8,
#       bbox={'facecolor':'red', 'alpha':0.5, 'pad':10})
rect1=mpl.patches.Rectangle((0,-0.2),2.7,2, color='grey', alpha=0.7)
rect2=mpl.patches.Rectangle((2.7,-0.2),12.3,2, color='grey', alpha=0.4)
rect3=mpl.patches.Rectangle((15,-0.2),35,2, color='grey', alpha=0.2)
ax.add_patch(rect1)
ax.add_patch(rect2)
ax.add_patch(rect3)
ax.set_xlim(0,100.0)
ax.set_ylim((0,1.05))

ax1 = fig.add_subplot(gs[1])
ax1.plot(tdens,n0,'-',label=r'$n_0$',color='k')
#ax1.set_xlabel(r'time t $[J^{-1}]$')
ax1.set_ylabel(r'$n_0$')
ax1.set_yticks([0.0,0.5,1.0])
setp( ax1.get_xticklabels(), visible=False)
ax1.set_xlim(0,100.0)
ax1.set_ylim((0.0,1.0))
rect11=mpl.patches.Rectangle((0,-0.2),2.7,2, color='grey', alpha=0.7)
rect21=mpl.patches.Rectangle((2.7,-0.2),12.3,2, color='grey', alpha=0.4)
rect31=mpl.patches.Rectangle((15,-0.2),35,2, color='grey', alpha=0.2)
ax1.add_patch(rect11)
ax1.add_patch(rect21)
ax1.add_patch(rect31)

#ax1b = fig.add_subplot(gs[1], sharex=ax1, frameon=False)
#ax1b.plot(tdens,n7,'--',label=r'$n_7$',color='c',dashes=(3,2))
#ax1b.set_yticks([0.0,0.5,1.0])
#ax1b.set_ylabel(r'$n_7$', color='c')
#ax1b.spines['right'].set_color('c')
#ax1b.tick_params(axis='y', colors='c')
#ax1b.set_xlim(0,100.0)
#ax1b.set_ylim((0.0,1.0))
#setp( ax1b.get_xticklabels(), visible=False)
#ax1b.yaxis.tick_right()
#ax1b.yaxis.set_label_position("right")

ax2 = fig.add_subplot(gs[2])
ax2.plot(tdens,n1,'-',label=r'$n_1$',color='k')
#ax2.set_xlabel(r'time t $[J^{-1}]$')
ax2.set_yticks([0.0,0.5,1.0])
ax2.set_ylabel(r'$n_1$')
setp( ax2.get_xticklabels(), visible=False)
ax2.set_xlim(0,100.0)
ax2.set_ylim((0.0,1.0))
rect12=mpl.patches.Rectangle((0,-0.2),2.7,2, color='grey', alpha=0.7)
rect22=mpl.patches.Rectangle((2.7,-0.2),12.3,2, color='grey', alpha=0.4)
rect32=mpl.patches.Rectangle((15,-0.2),35,2, color='grey', alpha=0.2)
ax2.add_patch(rect12)
ax2.add_patch(rect22)
ax2.add_patch(rect32)

#ax2b = fig.add_subplot(gs[2], sharex=ax2, frameon=False)
#ax2b.plot(tdens,n6,'--',label=r'$n_6$',color='c',dashes=(3,2))
#ax2b.set_yticks([0.0,0.5,1.0])
#ax2b.set_ylabel(r'$n_6$', color='c')
#ax2b.spines['right'].set_color('c')
#ax2b.tick_params(axis='y', colors='c')
#ax2b.set_xlim(0,100.0)
#ax2b.set_ylim((0.0,1.0))
#setp( ax2b.get_xticklabels(), visible=False)
#ax2b.yaxis.tick_right()
#ax2b.yaxis.set_label_position("right")

ax3 = fig.add_subplot(gs[3])
ax3.plot(tdens,n2,'-',label=r'$n_2$',color='k')
#ax1.set_xlabel(r'time t $[J^{-1}]$')
ax3.set_ylabel(r'$n_2$')
ax3.set_yticks([0.0,0.5,1.0])
setp( ax3.get_xticklabels(), visible=False)
ax3.set_xlim(0,100.0)
ax3.set_ylim((0.0,1.0))
rect13=mpl.patches.Rectangle((0,-0.2),2.7,2, color='grey', alpha=0.7)
rect23=mpl.patches.Rectangle((2.7,-0.2),12.3,2, color='grey', alpha=0.4)
rect33=mpl.patches.Rectangle((15,-0.2),35,2, color='grey', alpha=0.2)
ax3.add_patch(rect13)
ax3.add_patch(rect23)
ax3.add_patch(rect33)

#ax3b = fig.add_subplot(gs[3], sharex=ax3, frameon=False)
#ax3b.plot(tdens,n5,'--',label=r'$n_5$',color='c',dashes=(3,2))
#ax3b.set_yticks([0.0,0.5,1.0])
#ax3b.set_ylabel(r'$n_5$', color='c')
#ax3b.spines['right'].set_color('c')
#ax3b.tick_params(axis='y', colors='c')
#ax3b.set_xlim(0,100.0)
#ax3b.set_ylim((0.0,1.0))
#setp( ax3b.get_xticklabels(), visible=False)
#ax3b.yaxis.tick_right()
#ax3b.yaxis.set_label_position("right")

ax4 = fig.add_subplot(gs[4])
ax4.plot(tdens,n3,'-',label=r'$n_3$',color='k')
ax4.set_xlabel(r'time t $[J^{-1}]$')
ax4.set_yticks([0.0,0.5,1.0])
ax4.set_ylabel(r'$n_3$')
#setp( ax4.get_xticklabels(), visible=False)
ax4.set_xlim(0,100.0)
ax4.set_ylim((0.0,1.0))
rect14=mpl.patches.Rectangle((0,-0.2),2.7,2, color='grey', alpha=0.7)
rect24=mpl.patches.Rectangle((2.7,-0.2),12.3,2, color='grey', alpha=0.4)
rect34=mpl.patches.Rectangle((15,-0.2),35,2, color='grey', alpha=0.2)
ax4.add_patch(rect14)
ax4.add_patch(rect24)
ax4.add_patch(rect34)

#ax4b = fig.add_subplot(gs[4], sharex=ax4, frameon=False)
#ax4b.plot(tdens,n4,'--',label=r'$n_4$',color='c',dashes=(3,2))
#ax4b.set_yticks([0.0,0.5,1.0])
#ax4b.set_ylabel(r'$n_4$', color='c')
#ax4b.spines['right'].set_color('c')
#ax4b.tick_params(axis='y', colors='c')
#ax4b.set_xlim(0,100.0)
#ax4b.set_ylim((0.0,1.0))
##setp( ax4b.get_xticklabels(), visible=False)
#ax4b.yaxis.tick_right()
#ax4b.yaxis.set_label_position("right")

#ax5 = fig.add_subplot(gs[5])
#ax5.plot(tp,p01,'-',label=r'$p_{01}$',color='k')
##ax3.set_xlabel(r'time t $[J^{-1}]$')
#ax5.set_yticks([-5,0.0,5])
#ax5.set_ylabel(r'$p_{01}$')
#setp( ax5.get_xticklabels(), visible=False)
#ax5.ticklabel_format(style='sci',axis='y',scilimits=(0,0))
#ax5.set_xlim(0,100.0)
#ax5.set_ylim((-5,5))
#rect15=mpl.patches.Rectangle((0,-100),2.7,200, color='grey', alpha=0.7)
#rect25=mpl.patches.Rectangle((2.7,-100),24.3,200, color='grey', alpha=0.4)
#rect35=mpl.patches.Rectangle((27,-100),200,200, color='grey', alpha=0.2)
#ax5.yaxis.set_offset_position('right')
#ax5.add_patch(rect15)
#ax5.add_patch(rect25)
#ax5.add_patch(rect35)
#ax5.text(102, -1, r'$\times 100$', style='italic',
       #bbox={'facecolor':'black', 'alpha':0.2, 'pad':3})

#ax6 = fig.add_subplot(gs[6])
#ax6.plot(tp,p12,'-',label=r'$p_{12}$',color='k')
#ax6.set_xlabel(r'time t $[J^{-1}]$')
#ax6.set_yticks([-6,0.0,6])
#ax6.set_ylabel(r'$p_{12}$')
#ax6.set_xlim(0,100.0)
#ax6.set_ylim((-6,6))
#ax6.ticklabel_format(style='sci',axis='y',scilimits=(0,0))
#rect16=mpl.patches.Rectangle((0,-100),2.7,200, color='grey', alpha=0.7)
#rect26=mpl.patches.Rectangle((2.7,-100),24.3,200, color='grey', alpha=0.4)
#rect36=mpl.patches.Rectangle((27,-100),200,200, color='grey', alpha=0.2)
#ax6.add_patch(rect16)
#ax6.add_patch(rect26)
#ax6.add_patch(rect36)
#ax6.text(102, -1, r'$\times 100$', style='italic',
       #bbox={'facecolor':'black', 'alpha':0.2, 'pad':3})


plt.subplots_adjust(left=0.10, right=0.975, top=0.98, bottom=0.155)
#plt.show()
plt.savefig('akbari_n8_U025_N8_energies.pdf', dpi=300)


==> figures/akbari_n8_U0.25_N8_energies_exact.py <==
import numpy as np
import matplotlib as mpl
mpl.use("Agg")
import matplotlib.pyplot as plt
from numpy.fft import fftshift,fft,fftfreq
from mpl_toolkits.mplot3d import Axes3D
import matplotlib.gridspec as gridspec
from pylab import *
from matplotlib.ticker import *
from h5py import *

from matplotlib import rc
#rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
## for Palatino and other serif fonts use:
rc('font',**{'family':'serif','serif':['Palatino'],'size':9})
rc('text', usetex=True)
rc('axes', labelsize=8, linewidth=0.25)
rc('legend', fontsize=6)
rc('xtick', labelsize=7)
rc('ytick', labelsize=5)
rc('lines', lw=0.7, mew=0.7)
rc('grid', linewidth=0.25)
rc('patch', linewidth=0.25)
rc('xtick.major', size= 2)
rc('xtick.major',width = 0.25)
rc('ytick.major', size= 2)
rc('ytick.major',width = 0.25)

get_config().complex_names = ('real','imag')

fGKBA = open('../../../Data/20130930_8sites_Akbari_U0.25_N8_Exact/energy.dat','r')

aekin = []
aehf = []
aeww = []
aetot = []
at = []

temp = fGKBA.readline()
temp = fGKBA.readline()
for line in fGKBA.readlines():
    p=line.split()
    at.append(float(p[0]))
    aekin.append(float(p[3]))
    aeww.append(float(p[5]))
    aetot.append(float(p[1]))
    
t = np.array(at)    
ekin = np.array(aekin)
eww = np.array(aeww)
etot = np.array(aetot)

f = File('../../../Data/20130930_8sites_Akbari_U0.25_N8_Exact/results.dat','r')

tdens=np.linspace(0.0,f['parameters/T'][()],f['parameters/Nt'][()])

D_prime_data = f['D_prime']

n0 = np.real(0.5*D_prime_data[...,0,0])
n1 = np.real(0.5*D_prime_data[...,1,1])
n2 = np.real(0.5*D_prime_data[...,2,2])
n3 = np.real(0.5*D_prime_data[...,3,3])
n4 = np.real(0.5*D_prime_data[...,4,4])
n5 = np.real(0.5*D_prime_data[...,5,5])
n6 = np.real(0.5*D_prime_data[...,6,6])
n7 = np.real(0.5*D_prime_data[...,7,7])

nocc = n0+n1+n2+n3
nsquare = np.square(n0) + np.square(n1) + np.square(n2) + np.square(n3) + np.square(n4) + np.square(n5) + np.square(n6) +np.square(n7)
ehf = 0.25 * nsquare
ecorr = eww - ehf 

gs = gridspec.GridSpec(5, 1, height_ratios=[6, 1, 1, 1, 1]) 
fig = plt.figure(figsize=(3.39,2.29))
ax = fig.add_subplot(gs[0])

#ax.plot(t,etot,'-',label=r'$E_\textnormal{tot}$',color='k', linewidth=0.9, dashes=(3,2))
ax.plot(t,ekin,'-',label=r'$E_\textnormal{kin}$',color='b')
#ax.plot(t,eww,'--',label=r'$E_\textnormal{WW}$',color='r', dashes=(12,1))
ax.plot(t,ehf,'-',label=r'$E_\textnormal{HF}$',color='r',dashes=(12,1))
ax.plot(t,ecorr,':',label=r'$E_\textnormal{corr}$',color='m',dashes=(1,1))
legend = ax.legend(loc='upper center', bbox_to_anchor=(0.77, 1.00),
ncol=2, fancybox=True, shadow=True)

# The frame is matplotlib.patches.Rectangle instance surrounding the legend.
frame  = legend.get_frame()
frame.set_facecolor('0.90')
#ax.set_xlabel(r'time t $[J^{-1}]$')
setp( ax.get_xticklabels(), visible=False)
ax.set_ylabel(r'Energies $[J]$')
#ax.text(30.00, 0.33, r'$N_s=8$, $N=8$, $U=0.1$, exact', style='italic', fontsize=8,
#       bbox={'facecolor':'red', 'alpha':0.5, 'pad':10})
rect1=mpl.patches.Rectangle((0,-0.2),2.7,2, color='grey', alpha=0.7)
rect2=mpl.patches.Rectangle((2.7,-0.2),12.3,2, color='grey', alpha=0.4)
rect3=mpl.patches.Rectangle((15,-0.2),35,2, color='grey', alpha=0.2)
ax.add_patch(rect1)
ax.add_patch(rect2)
ax.add_patch(rect3)
ax.set_xlim(0,100.0)
ax.set_ylim((0.0,1.05))

ax1 = fig.add_subplot(gs[1])
ax1.plot(tdens,n0,'-',label=r'$n_0$',color='k')
#ax1.set_xlabel(r'time t $[J^{-1}]$')
ax1.set_ylabel(r'$n_0$')
ax1.set_yticks([0.0,0.5,1.0])
setp( ax1.get_xticklabels(), visible=False)
ax1.set_xlim(0,100.0)
ax1.set_ylim((0.0,1.0))
rect11=mpl.patches.Rectangle((0,-0.2),2.7,2, color='grey', alpha=0.7)
rect21=mpl.patches.Rectangle((2.7,-0.2),12.3,2, color='grey', alpha=0.4)
rect31=mpl.patches.Rectangle((15,-0.2),35,2, color='grey', alpha=0.2)
ax1.add_patch(rect11)
ax1.add_patch(rect21)
ax1.add_patch(rect31)

#ax1b = fig.add_subplot(gs[1], sharex=ax1, frameon=False)
#ax1b.plot(tdens,n7,'--',label=r'$n_7$',color='c',dashes=(3,2))
#ax1b.set_yticks([0.0,0.5,1.0])
#ax1b.set_ylabel(r'$n_7$', color='c')
#ax1b.spines['right'].set_color('c')
#ax1b.tick_params(axis='y', colors='c')
#ax1b.set_xlim(0,100.0)
#ax1b.set_ylim((0.0,1.0))
#setp( ax1b.get_xticklabels(), visible=False)
#ax1b.yaxis.tick_right()
#ax1b.yaxis.set_label_position("right")

ax2 = fig.add_subplot(gs[2])
ax2.plot(tdens,n1,'-',label=r'$n_1$',color='k')
#ax2.set_xlabel(r'time t $[J^{-1}]$')
ax2.set_yticks([0.0,0.5,1.0])
ax2.set_ylabel(r'$n_1$')
setp( ax2.get_xticklabels(), visible=False)
ax2.set_xlim(0,100.0)
ax2.set_ylim((0.0,1.0))
rect12=mpl.patches.Rectangle((0,-0.2),2.7,2, color='grey', alpha=0.7)
rect22=mpl.patches.Rectangle((2.7,-0.2),12.3,2, color='grey', alpha=0.4)
rect32=mpl.patches.Rectangle((15,-0.2),35,2, color='grey', alpha=0.2)
ax2.add_patch(rect12)
ax2.add_patch(rect22)
ax2.add_patch(rect32)

#ax2b = fig.add_subplot(gs[2], sharex=ax2, frameon=False)
#ax2b.plot(tdens,n6,'--',label=r'$n_6$',color='c',dashes=(3,2))
#ax2b.set_yticks([0.0,0.5,1.0])
#ax2b.set_ylabel(r'$n_6$', color='c')
#ax2b.spines['right'].set_color('c')
#ax2b.tick_params(axis='y', colors='c')
#ax2b.set_xlim(0,100.0)
#ax2b.set_ylim((0.0,1.0))
#setp( ax2b.get_xticklabels(), visible=False)
#ax2b.yaxis.tick_right()
#ax2b.yaxis.set_label_position("right")

ax3 = fig.add_subplot(gs[3])
ax3.plot(tdens,n2,'-',label=r'$n_2$',color='k')
#ax1.set_xlabel(r'time t $[J^{-1}]$')
ax3.set_ylabel(r'$n_2$')
ax3.set_yticks([0.0,0.5,1.0])
setp( ax3.get_xticklabels(), visible=False)
ax3.set_xlim(0,100.0)
ax3.set_ylim((0.0,1.0))
rect13=mpl.patches.Rectangle((0,-0.2),2.7,2, color='grey', alpha=0.7)
rect23=mpl.patches.Rectangle((2.7,-0.2),12.3,2, color='grey', alpha=0.4)
rect33=mpl.patches.Rectangle((15,-0.2),35,2, color='grey', alpha=0.2)
ax3.add_patch(rect13)
ax3.add_patch(rect23)
ax3.add_patch(rect33)

#ax3b = fig.add_subplot(gs[3], sharex=ax3, frameon=False)
#ax3b.plot(tdens,n5,'--',label=r'$n_5$',color='c',dashes=(3,2))
#ax3b.set_yticks([0.0,0.5,1.0])
#ax3b.set_ylabel(r'$n_5$', color='c')
#ax3b.spines['right'].set_color('c')
#ax3b.tick_params(axis='y', colors='c')
#ax3b.set_xlim(0,100.0)
#ax3b.set_ylim((0.0,1.0))
#setp( ax3b.get_xticklabels(), visible=False)
#ax3b.yaxis.tick_right()
#ax3b.yaxis.set_label_position("right")

ax4 = fig.add_subplot(gs[4])
ax4.plot(tdens,n3,'-',label=r'$n_3$',color='k')
ax4.set_xlabel(r'time t $[J^{-1}]$')
ax4.set_yticks([0.0,0.5,1.0])
ax4.set_ylabel(r'$n_3$')
#setp( ax4.get_xticklabels(), visible=False)
ax4.set_xlim(0,100.0)
ax4.set_ylim((0.0,1.0))
rect14=mpl.patches.Rectangle((0,-0.2),2.7,2, color='grey', alpha=0.7)
rect24=mpl.patches.Rectangle((2.7,-0.2),12.3,2, color='grey', alpha=0.4)
rect34=mpl.patches.Rectangle((15,-0.2),35,2, color='grey', alpha=0.2)
ax4.add_patch(rect14)
ax4.add_patch(rect24)
ax4.add_patch(rect34)

#ax4b = fig.add_subplot(gs[4], sharex=ax4, frameon=False)
#ax4b.plot(tdens,n4,'--',label=r'$n_4$',color='c',dashes=(3,2))
#ax4b.set_yticks([0.0,0.5,1.0])
#ax4b.set_ylabel(r'$n_4$', color='c')
#ax4b.spines['right'].set_color('c')
#ax4b.tick_params(axis='y', colors='c')
#ax4b.set_xlim(0,100.0)
#ax4b.set_ylim((0.0,1.0))
##setp( ax4b.get_xticklabels(), visible=False)
#ax4b.yaxis.tick_right()
#ax4b.yaxis.set_label_position("right")

#ax5 = fig.add_subplot(gs[5])
#ax5.plot(tdens,nsquare,'-',label=r'$\sum_in_i^2$',color='k')
##ax3.set_xlabel(r'time t $[J^{-1}]$')
#ax5.set_yticks([2,3,4])
#ax5.set_ylabel(r'$\sum_in_i^2$')
#setp( ax5.get_xticklabels(), visible=False)
#ax5.ticklabel_format(style='sci',axis='y',scilimits=(0,0))
#ax5.set_xlim(0,100.0)
#ax5.set_ylim((2,4))
#rect15=mpl.patches.Rectangle((0,-100),2.7,200, color='grey', alpha=0.7)
#rect25=mpl.patches.Rectangle((2.7,-100),37.3,200, color='grey', alpha=0.4)
#rect35=mpl.patches.Rectangle((40,-100),200,200, color='grey', alpha=0.2)
#ax5.yaxis.set_offset_position('right')
#ax5.add_patch(rect15)
#ax5.add_patch(rect25)
#ax5.add_patch(rect35)

#ax6 = fig.add_subplot(gs[6])
#ax6.plot(tdens,nocc,'-',label=r'$\sum_{i\leq 3}n_i$',color='k')
#ax6.set_xlabel(r'time t $[J^{-1}]$')
#ax6.set_yticks([0,2,4])
#ax6.set_ylabel(r'$\sum_{i\leq 3}n_i$')
#ax6.set_xlim(0,100.0)
#ax6.set_ylim((0,4))
#ax6.ticklabel_format(style='sci',axis='y',scilimits=(0,0))
#rect16=mpl.patches.Rectangle((0,-100),2.7,200, color='grey', alpha=0.7)
#rect26=mpl.patches.Rectangle((2.7,-100),37.3,200, color='grey', alpha=0.4)
#rect36=mpl.patches.Rectangle((40,-100),200,200, color='grey', alpha=0.2)
#ax6.add_patch(rect16)
#ax6.add_patch(rect26)
#ax6.add_patch(rect36)

plt.subplots_adjust(left=0.10, right=0.975, top=0.98, bottom=0.155)
#plt.show()
plt.savefig('akbari_n8_U025_N8_energies_exact.pdf', dpi=300)


==> figures/akbari_n8_U0.5_N8_energies_exact.py <==
import numpy as np
import matplotlib as mpl
mpl.use("Agg")
import matplotlib.pyplot as plt
from numpy.fft import fftshift,fft,fftfreq
from mpl_toolkits.mplot3d import Axes3D
import matplotlib.gridspec as gridspec
from pylab import *

from h5py import *

from matplotlib import rc
#rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
## for Palatino and other serif fonts use:
rc('font',**{'family':'sans-serif','sans-serif':['Computer Modern Sans serif'],'size':6})
rc('text', usetex=True)
rc('axes', labelsize=6, linewidth=0.2)
rc('legend', fontsize=4)
rc('xtick', labelsize=6)
rc('ytick', labelsize=6)
rc('lines', lw=0.7, mew=0.7)
rc('grid', linewidth=0.1)
rc('patch', linewidth=0.1)
rc('xtick.major', size= 2)
rc('xtick.major',width = 0.2)
rc('ytick.major', size= 2)
rc('ytick.major',width = 0.2)

get_config().complex_names = ('real','imag')

fGKBA = open('../../../Data/20130930_8sites_Akbari_U0.5_N8_Exact/energy.dat','r')

aekin = []
aehf = []
aeww = []
aetot = []
at = []

temp = fGKBA.readline()
temp = fGKBA.readline()
for line in fGKBA.readlines():
    p=line.split()
    at.append(float(p[0]))
    aekin.append(float(p[3]))
    aeww.append(float(p[5]))
    aetot.append(float(p[1]))
    
t = np.array(at)    
ekin = np.array(aekin)
eww = np.array(aeww)
etot = np.array(aetot)

f = File('../../../Data/20130930_8sites_Akbari_U0.5_N8_Exact/results.dat','r')

tdens=np.linspace(0.0,f['parameters/T'][()],f['parameters/Nt'][()])

D_prime_data = f['D_prime']

n0 = np.real(0.5*D_prime_data[...,0,0])
n1 = np.real(0.5*D_prime_data[...,1,1])
n2 = np.real(0.5*D_prime_data[...,2,2])
n3 = np.real(0.5*D_prime_data[...,3,3])
n4 = np.real(0.5*D_prime_data[...,4,4])
n5 = np.real(0.5*D_prime_data[...,5,5])
n6 = np.real(0.5*D_prime_data[...,6,6])
n7 = np.real(0.5*D_prime_data[...,7,7])

nocc = n0+n1+n2+n3
nsquare = np.square(n0) + np.square(n1) + np.square(n2) + np.square(n3) + np.square(n4) + np.square(n5) + np.square(n6) +np.square(n7)
ehf = 0.5 * nsquare
ecorr = eww - ehf 

gs = gridspec.GridSpec(5, 1, height_ratios=[6, 1, 1, 1, 1]) 
fig = plt.figure(figsize=(4.9,2.0))
ax = fig.add_subplot(gs[0])

ax.plot(t,etot,'-',label=r'$E_\textnormal{tot}$',color='k', linewidth=0.9, dashes=(3,2))
ax.plot(t,ekin,'-',label=r'$E_\textnormal{kin}$',color='b')
#ax.plot(t,eww,'--',label=r'$E_\textnormal{WW}$',color='r', dashes=(12,1))
ax.plot(t,ehf,'-',label=r'$E_\textnormal{HF}$',color='r',dashes=(12,1))
ax.plot(t,ecorr,':',label=r'$E_\textnormal{corr}$',color='m',dashes=(1,1))
legend = ax.legend(loc='upper center', bbox_to_anchor=(0.87, 1.02),
ncol=1, fancybox=True, shadow=True)

# The frame is matplotlib.patches.Rectangle instance surrounding the legend.
frame  = legend.get_frame()
frame.set_facecolor('0.90')
#ax.set_xlabel(r'time t $[J^{-1}]$')
setp( ax.get_xticklabels(), visible=False)
ax.set_ylabel(r'Energies $[J]$')
#ax.text(30.00, 0.33, r'$N_s=8$, $N=8$, $U=0.1$, exact', style='italic', fontsize=8,
#       bbox={'facecolor':'red', 'alpha':0.5, 'pad':10})
rect1=mpl.patches.Rectangle((0,-0.2),2.7,3, color='grey', alpha=0.7)
rect2=mpl.patches.Rectangle((2.7,-0.2),24.3,3, color='grey', alpha=0.4)
rect3=mpl.patches.Rectangle((27,-0.2),23,3, color='grey', alpha=0.2)
ax.add_patch(rect1)
ax.add_patch(rect2)
ax.add_patch(rect3)
ax.set_xlim(0,100.0)
ax.set_ylim((0.0,2.05))

ax1 = fig.add_subplot(gs[1])
ax1.plot(tdens,n0,'-',label=r'$n_0$',color='k')
#ax1.set_xlabel(r'time t $[J^{-1}]$')
ax1.set_ylabel(r'$n_0$')
ax1.set_yticks([0.0,0.5,1.0])
setp( ax1.get_xticklabels(), visible=False)
ax1.set_xlim(0,100.0)
ax1.set_ylim((0.0,1.0))
rect11=mpl.patches.Rectangle((0,-0.2),2.7,3, color='grey', alpha=0.7)
rect21=mpl.patches.Rectangle((2.7,-0.2),24.3,3, color='grey', alpha=0.4)
rect31=mpl.patches.Rectangle((27,-0.2),23,3, color='grey', alpha=0.2)
ax1.add_patch(rect11)
ax1.add_patch(rect21)
ax1.add_patch(rect31)

#ax1b = fig.add_subplot(gs[1], sharex=ax1, frameon=False)
#ax1b.plot(tdens,n7,'--',label=r'$n_7$',color='c',dashes=(3,2))
#ax1b.set_yticks([0.0,0.5,1.0])
#ax1b.set_ylabel(r'$n_7$', color='c')
#ax1b.spines['right'].set_color('c')
#ax1b.tick_params(axis='y', colors='c')
#ax1b.set_xlim(0,100.0)
#ax1b.set_ylim((0.0,1.0))
#setp( ax1b.get_xticklabels(), visible=False)
#ax1b.yaxis.tick_right()
#ax1b.yaxis.set_label_position("right")

ax2 = fig.add_subplot(gs[2])
ax2.plot(tdens,n1,'-',label=r'$n_1$',color='k')
#ax2.set_xlabel(r'time t $[J^{-1}]$')
ax2.set_yticks([0.0,0.5,1.0])
ax2.set_ylabel(r'$n_1$')
setp( ax2.get_xticklabels(), visible=False)
ax2.set_xlim(0,100.0)
ax2.set_ylim((0.0,1.0))
rect12=mpl.patches.Rectangle((0,-0.2),2.7,3, color='grey', alpha=0.7)
rect22=mpl.patches.Rectangle((2.7,-0.2),24.3,3, color='grey', alpha=0.4)
rect32=mpl.patches.Rectangle((27,-0.2),23,3, color='grey', alpha=0.2)
ax2.add_patch(rect12)
ax2.add_patch(rect22)
ax2.add_patch(rect32)

#ax2b = fig.add_subplot(gs[2], sharex=ax2, frameon=False)
#ax2b.plot(tdens,n6,'--',label=r'$n_6$',color='c',dashes=(3,2))
#ax2b.set_yticks([0.0,0.5,1.0])
#ax2b.set_ylabel(r'$n_6$', color='c')
#ax2b.spines['right'].set_color('c')
#ax2b.tick_params(axis='y', colors='c')
#ax2b.set_xlim(0,100.0)
#ax2b.set_ylim((0.0,1.0))
#setp( ax2b.get_xticklabels(), visible=False)
#ax2b.yaxis.tick_right()
#ax2b.yaxis.set_label_position("right")

ax3 = fig.add_subplot(gs[3])
ax3.plot(tdens,n2,'-',label=r'$n_2$',color='k')
#ax1.set_xlabel(r'time t $[J^{-1}]$')
ax3.set_ylabel(r'$n_2$')
ax3.set_yticks([0.0,0.5,1.0])
setp( ax3.get_xticklabels(), visible=False)
ax3.set_xlim(0,100.0)
ax3.set_ylim((0.0,1.0))
rect13=mpl.patches.Rectangle((0,-0.2),2.7,3, color='grey', alpha=0.7)
rect23=mpl.patches.Rectangle((2.7,-0.2),24.3,3, color='grey', alpha=0.4)
rect33=mpl.patches.Rectangle((27,-0.2),23,3, color='grey', alpha=0.2)
ax3.add_patch(rect13)
ax3.add_patch(rect23)
ax3.add_patch(rect33)

#ax3b = fig.add_subplot(gs[3], sharex=ax3, frameon=False)
#ax3b.plot(tdens,n5,'--',label=r'$n_5$',color='c',dashes=(3,2))
#ax3b.set_yticks([0.0,0.5,1.0])
#ax3b.set_ylabel(r'$n_5$', color='c')
#ax3b.spines['right'].set_color('c')
#ax3b.tick_params(axis='y', colors='c')
#ax3b.set_xlim(0,100.0)
#ax3b.set_ylim((0.0,1.0))
#setp( ax3b.get_xticklabels(), visible=False)
#ax3b.yaxis.tick_right()
#ax3b.yaxis.set_label_position("right")

ax4 = fig.add_subplot(gs[4])
ax4.plot(tdens,n3,'-',label=r'$n_3$',color='k')
ax4.set_xlabel(r'time t $[J^{-1}]$')
ax4.set_yticks([0.0,0.5,1.0])
ax4.set_ylabel(r'$n_3$')
#setp( ax4.get_xticklabels(), visible=False)
ax4.set_xlim(0,100.0)
ax4.set_ylim((0.0,1.0))
rect14=mpl.patches.Rectangle((0,-0.2),2.7,3, color='grey', alpha=0.7)
rect24=mpl.patches.Rectangle((2.7,-0.2),24.3,3, color='grey', alpha=0.4)
rect34=mpl.patches.Rectangle((27,-0.2),23,3, color='grey', alpha=0.2)
ax4.add_patch(rect14)
ax4.add_patch(rect24)
ax4.add_patch(rect34)

#ax4b = fig.add_subplot(gs[4], sharex=ax4, frameon=False)
#ax4b.plot(tdens,n4,'--',label=r'$n_4$',color='c',dashes=(3,2))
#ax4b.set_yticks([0.0,0.5,1.0])
#ax4b.set_ylabel(r'$n_4$', color='c')
#ax4b.spines['right'].set_color('c')
#ax4b.tick_params(axis='y', colors='c')
#ax4b.set_xlim(0,100.0)
#ax4b.set_ylim((0.0,1.0))
##setp( ax4b.get_xticklabels(), visible=False)
#ax4b.yaxis.tick_right()
#ax4b.yaxis.set_label_position("right")

#ax5 = fig.add_subplot(gs[5])
#ax5.plot(tdens,nsquare,'-',label=r'$\sum_in_i^2$',color='k')
##ax3.set_xlabel(r'time t $[J^{-1}]$')
#ax5.set_yticks([2,3,4])
#ax5.set_ylabel(r'$\sum_in_i^2$')
#setp( ax5.get_xticklabels(), visible=False)
#ax5.ticklabel_format(style='sci',axis='y',scilimits=(0,0))
#ax5.set_xlim(0,100.0)
#ax5.set_ylim((2,4))
#rect15=mpl.patches.Rectangle((0,-100),2.7,200, color='grey', alpha=0.7)
#rect25=mpl.patches.Rectangle((2.7,-100),37.3,200, color='grey', alpha=0.4)
#rect35=mpl.patches.Rectangle((40,-100),200,200, color='grey', alpha=0.2)
#ax5.yaxis.set_offset_position('right')
#ax5.add_patch(rect15)
#ax5.add_patch(rect25)
#ax5.add_patch(rect35)

#ax6 = fig.add_subplot(gs[6])
#ax6.plot(tdens,nocc,'-',label=r'$\sum_{i\leq 3}n_i$',color='k')
#ax6.set_xlabel(r'time t $[J^{-1}]$')
#ax6.set_yticks([0,2,4])
#ax6.set_ylabel(r'$\sum_{i\leq 3}n_i$')
#ax6.set_xlim(0,100.0)
#ax6.set_ylim((0,4))
#ax6.ticklabel_format(style='sci',axis='y',scilimits=(0,0))
#rect16=mpl.patches.Rectangle((0,-100),2.7,200, color='grey', alpha=0.7)
#rect26=mpl.patches.Rectangle((2.7,-100),37.3,200, color='grey', alpha=0.4)
#rect36=mpl.patches.Rectangle((40,-100),200,200, color='grey', alpha=0.2)
#ax6.add_patch(rect16)
#ax6.add_patch(rect26)
#ax6.add_patch(rect36)

plt.subplots_adjust(left=0.085, right=0.98, top=0.98, bottom=0.16)
#plt.show()
plt.savefig('akbari_n8_U05_N8_energies_exact.pdf', dpi=300)


==> figures/akbari_n8_U1.0_N8_energies_exact.py <==
import numpy as np
import matplotlib as mpl
mpl.use("Agg")
import matplotlib.pyplot as plt
from numpy.fft import fftshift,fft,fftfreq
from mpl_toolkits.mplot3d import Axes3D
import matplotlib.gridspec as gridspec
from pylab import *
from matplotlib.ticker import *
from h5py import *

from matplotlib import rc
#rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
## for Palatino and other serif fonts use:
rc('font',**{'family':'serif','serif':['Palatino'],'size':9})
rc('text', usetex=True)
rc('axes', labelsize=8, linewidth=0.25)
rc('legend', fontsize=6)
rc('xtick', labelsize=7)
rc('ytick', labelsize=5)
rc('lines', lw=0.7, mew=0.7)
rc('grid', linewidth=0.25)
rc('patch', linewidth=0.25)
rc('xtick.major', size= 2)
rc('xtick.major',width = 0.25)
rc('ytick.major', size= 2)
rc('ytick.major',width = 0.25)

get_config().complex_names = ('real','imag')

fGKBA = open('../../../Data/20130930_8sites_Akbari_U1.0_Exact/energy.dat','r')

aekin = []
aehf = []
aeww = []
aetot = []
at = []

temp = fGKBA.readline()
temp = fGKBA.readline()
for line in fGKBA.readlines():
    p=line.split()
    at.append(float(p[0]))
    aekin.append(float(p[3]))
    aeww.append(float(p[5]))
    aetot.append(float(p[1]))
    
t = np.array(at)    
ekin = np.array(aekin)
eww = np.array(aeww)
etot = np.array(aetot)

f = File('../../../Data/20130930_8sites_Akbari_U1.0_Exact/results.dat','r')

tdens=np.linspace(0.0,f['parameters/T'][()],f['parameters/Nt'][()])

D_prime_data = f['D_prime']

n0 = np.real(0.5*D_prime_data[...,0,0])
n1 = np.real(0.5*D_prime_data[...,1,1])
n2 = np.real(0.5*D_prime_data[...,2,2])
n3 = np.real(0.5*D_prime_data[...,3,3])
n4 = np.real(0.5*D_prime_data[...,4,4])
n5 = np.real(0.5*D_prime_data[...,5,5])
n6 = np.real(0.5*D_prime_data[...,6,6])
n7 = np.real(0.5*D_prime_data[...,7,7])

nocc = n0+n1+n2+n3
nsquare = np.square(n0) + np.square(n1) + np.square(n2) + np.square(n3) + np.square(n4) + np.square(n5) + np.square(n6) +np.square(n7)
ehf = 1.0 * nsquare
ecorr = eww - ehf 

gs = gridspec.GridSpec(5, 1, height_ratios=[6, 1, 1, 1, 1]) 
fig = plt.figure(figsize=(3.39,2.29))
ax = fig.add_subplot(gs[0])

#ax.plot(t,etot,'-',label=r'$E_\textnormal{tot}$',color='k', linewidth=0.9, dashes=(3,2))
ax.plot(t,ekin,'-',label=r'$E_\textnormal{kin}$',color='b')
#ax.plot(t,eww,'--',label=r'$E_\textnormal{WW}$',color='r', dashes=(12,1))
ax.plot(t,ehf,'-',label=r'$E_\textnormal{HF}$',color='r',dashes=(12,1))
ax.plot(t,ecorr,':',label=r'$E_\textnormal{corr}$',color='m',dashes=(1,1))
legend = ax.legend(loc='upper center', bbox_to_anchor=(0.77, 1.00),
ncol=2, fancybox=True, shadow=True)

# The frame is matplotlib.patches.Rectangle instance surrounding the legend.
frame  = legend.get_frame()
frame.set_facecolor('0.90')
#ax.set_xlabel(r'time t $[J^{-1}]$')
setp( ax.get_xticklabels(), visible=False)
ax.set_ylabel(r'Energies $[J]$')
#ax.text(30.00, 0.33, r'$N_s=8$, $N=8$, $U=0.1$, exact', style='italic', fontsize=8,
#       bbox={'facecolor':'red', 'alpha':0.5, 'pad':10})
rect1=mpl.patches.Rectangle((0,-0.2),2.7,10, color='grey', alpha=0.7)
rect2=mpl.patches.Rectangle((2.7,-0.2),24.3,10, color='grey', alpha=0.4)
rect3=mpl.patches.Rectangle((27,-0.2),48,10, color='grey', alpha=0.2)
ax.add_patch(rect1)
ax.add_patch(rect2)
ax.add_patch(rect3)
ax.set_xlim(0,100.0)
ax.set_ylim((0.0,4.1))

ax1 = fig.add_subplot(gs[1])
ax1.plot(tdens,n0,'-',label=r'$n_0$',color='k')
#ax1.set_xlabel(r'time t $[J^{-1}]$')
ax1.set_ylabel(r'$n_0$')
ax1.set_yticks([0.0,0.5,1.0])
setp( ax1.get_xticklabels(), visible=False)
ax1.set_xlim(0,100.0)
ax1.set_ylim((0.0,1.0))
rect11=mpl.patches.Rectangle((0,-0.2),2.7,10, color='grey', alpha=0.7)
rect21=mpl.patches.Rectangle((2.7,-0.2),24.3,10, color='grey', alpha=0.4)
rect31=mpl.patches.Rectangle((27,-0.2),48,10, color='grey', alpha=0.2)
ax1.add_patch(rect11)
ax1.add_patch(rect21)
ax1.add_patch(rect31)

#ax1b = fig.add_subplot(gs[1], sharex=ax1, frameon=False)
#ax1b.plot(tdens,n7,'--',label=r'$n_7$',color='c',dashes=(3,2))
#ax1b.set_yticks([0.0,0.5,1.0])
#ax1b.set_ylabel(r'$n_7$', color='c')
#ax1b.spines['right'].set_color('c')
#ax1b.tick_params(axis='y', colors='c')
#ax1b.set_xlim(0,100.0)
#ax1b.set_ylim((0.0,1.0))
#setp( ax1b.get_xticklabels(), visible=False)
#ax1b.yaxis.tick_right()
#ax1b.yaxis.set_label_position("right")

ax2 = fig.add_subplot(gs[2])
ax2.plot(tdens,n1,'-',label=r'$n_1$',color='k')
#ax2.set_xlabel(r'time t $[J^{-1}]$')
ax2.set_yticks([0.0,0.5,1.0])
ax2.set_ylabel(r'$n_1$')
setp( ax2.get_xticklabels(), visible=False)
ax2.set_xlim(0,100.0)
ax2.set_ylim((0.0,1.0))
rect12=mpl.patches.Rectangle((0,-0.2),2.7,10, color='grey', alpha=0.7)
rect22=mpl.patches.Rectangle((2.7,-0.2),24.3,10, color='grey', alpha=0.4)
rect32=mpl.patches.Rectangle((27,-0.2),48,10, color='grey', alpha=0.2)
ax2.add_patch(rect12)
ax2.add_patch(rect22)
ax2.add_patch(rect32)

#ax2b = fig.add_subplot(gs[2], sharex=ax2, frameon=False)
#ax2b.plot(tdens,n6,'--',label=r'$n_6$',color='c',dashes=(3,2))
#ax2b.set_yticks([0.0,0.5,1.0])
#ax2b.set_ylabel(r'$n_6$', color='c')
#ax2b.spines['right'].set_color('c')
#ax2b.tick_params(axis='y', colors='c')
#ax2b.set_xlim(0,100.0)
#ax2b.set_ylim((0.0,1.0))
#setp( ax2b.get_xticklabels(), visible=False)
#ax2b.yaxis.tick_right()
#ax2b.yaxis.set_label_position("right")

ax3 = fig.add_subplot(gs[3])
ax3.plot(tdens,n2,'-',label=r'$n_2$',color='k')
#ax1.set_xlabel(r'time t $[J^{-1}]$')
ax3.set_ylabel(r'$n_2$')
ax3.set_yticks([0.0,0.5,1.0])
setp( ax3.get_xticklabels(), visible=False)
ax3.set_xlim(0,100.0)
ax3.set_ylim((0.0,1.0))
rect13=mpl.patches.Rectangle((0,-0.2),2.7,10, color='grey', alpha=0.7)
rect23=mpl.patches.Rectangle((2.7,-0.2),24.3,10, color='grey', alpha=0.4)
rect33=mpl.patches.Rectangle((27,-0.2),48,10, color='grey', alpha=0.2)
ax3.add_patch(rect13)
ax3.add_patch(rect23)
ax3.add_patch(rect33)

#ax3b = fig.add_subplot(gs[3], sharex=ax3, frameon=False)
#ax3b.plot(tdens,n5,'--',label=r'$n_5$',color='c',dashes=(3,2))
#ax3b.set_yticks([0.0,0.5,1.0])
#ax3b.set_ylabel(r'$n_5$', color='c')
#ax3b.spines['right'].set_color('c')
#ax3b.tick_params(axis='y', colors='c')
#ax3b.set_xlim(0,100.0)
#ax3b.set_ylim((0.0,1.0))
#setp( ax3b.get_xticklabels(), visible=False)
#ax3b.yaxis.tick_right()
#ax3b.yaxis.set_label_position("right")

ax4 = fig.add_subplot(gs[4])
ax4.plot(tdens,n3,'-',label=r'$n_3$',color='k')
ax4.set_xlabel(r'time t $[J^{-1}]$')
ax4.set_yticks([0.0,0.5,1.0])
ax4.set_ylabel(r'$n_3$')
#setp( ax4.get_xticklabels(), visible=False)
ax4.set_xlim(0,100.0)
ax4.set_ylim((0.0,1.0))
rect14=mpl.patches.Rectangle((0,-0.2),2.7,10, color='grey', alpha=0.7)
rect24=mpl.patches.Rectangle((2.7,-0.2),24.3,10, color='grey', alpha=0.4)
rect34=mpl.patches.Rectangle((27,-0.2),48,10, color='grey', alpha=0.2)
ax4.add_patch(rect14)
ax4.add_patch(rect24)
ax4.add_patch(rect34)

#ax4b = fig.add_subplot(gs[4], sharex=ax4, frameon=False)
#ax4b.plot(tdens,n4,'--',label=r'$n_4$',color='c',dashes=(3,2))
#ax4b.set_yticks([0.0,0.5,1.0])
#ax4b.set_ylabel(r'$n_4$', color='c')
#ax4b.spines['right'].set_color('c')
#ax4b.tick_params(axis='y', colors='c')
#ax4b.set_xlim(0,100.0)
#ax4b.set_ylim((0.0,1.0))
##setp( ax4b.get_xticklabels(), visible=False)
#ax4b.yaxis.tick_right()
#ax4b.yaxis.set_label_position("right")

#ax5 = fig.add_subplot(gs[5])
#ax5.plot(tdens,nsquare,'-',label=r'$\sum_in_i^2$',color='k')
##ax3.set_xlabel(r'time t $[J^{-1}]$')
#ax5.set_yticks([2,3,4])
#ax5.set_ylabel(r'$\sum_in_i^2$')
#setp( ax5.get_xticklabels(), visible=False)
#ax5.ticklabel_format(style='sci',axis='y',scilimits=(0,0))
#ax5.set_xlim(0,100.0)
#ax5.set_ylim((2,4))
#rect15=mpl.patches.Rectangle((0,-100),2.7,200, color='grey', alpha=0.7)
#rect25=mpl.patches.Rectangle((2.7,-100),37.3,200, color='grey', alpha=0.4)
#rect35=mpl.patches.Rectangle((40,-100),200,200, color='grey', alpha=0.2)
#ax5.yaxis.set_offset_position('right')
#ax5.add_patch(rect15)
#ax5.add_patch(rect25)
#ax5.add_patch(rect35)

#ax6 = fig.add_subplot(gs[6])
#ax6.plot(tdens,nocc,'-',label=r'$\sum_{i\leq 3}n_i$',color='k')
#ax6.set_xlabel(r'time t $[J^{-1}]$')
#ax6.set_yticks([0,2,4])
#ax6.set_ylabel(r'$\sum_{i\leq 3}n_i$')
#ax6.set_xlim(0,100.0)
#ax6.set_ylim((0,4))
#ax6.ticklabel_format(style='sci',axis='y',scilimits=(0,0))
#rect16=mpl.patches.Rectangle((0,-100),2.7,200, color='grey', alpha=0.7)
#rect26=mpl.patches.Rectangle((2.7,-100),37.3,200, color='grey', alpha=0.4)
#rect36=mpl.patches.Rectangle((40,-100),200,200, color='grey', alpha=0.2)
#ax6.add_patch(rect16)
#ax6.add_patch(rect26)
#ax6.add_patch(rect36)

plt.subplots_adjust(left=0.10, right=0.975, top=0.98, bottom=0.155)
#plt.show()
plt.savefig('akbari_n8_U1_N8_energies_exact.pdf', dpi=300)


==> figures/akbari_n8_U10.0_N8_energies_exact.py <==
import numpy as np
import matplotlib as mpl
mpl.use("Agg")
import matplotlib.pyplot as plt
from numpy.fft import fftshift,fft,fftfreq
from mpl_toolkits.mplot3d import Axes3D
import matplotlib.gridspec as gridspec
from pylab import *

from h5py import *

from matplotlib import rc
#rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
## for Palatino and other serif fonts use:
rc('font',**{'family':'sans-serif','sans-serif':['Computer Modern Sans serif'],'size':6})
rc('text', usetex=True)
rc('axes', labelsize=6, linewidth=0.2)
rc('legend', fontsize=4)
rc('xtick', labelsize=6)
rc('ytick', labelsize=6)
rc('lines', lw=0.7, mew=0.7)
rc('grid', linewidth=0.1)
rc('patch', linewidth=0.1)
rc('xtick.major', size= 2)
rc('xtick.major',width = 0.2)
rc('ytick.major', size= 2)
rc('ytick.major',width = 0.2)

get_config().complex_names = ('real','imag')

fGKBA = open('../../../Data/20130930_8sites_Akbari_U10.0_Exact/energy.dat','r')

aekin = []
aehf = []
aeww = []
aetot = []
at = []

temp = fGKBA.readline()
temp = fGKBA.readline()
for line in fGKBA.readlines():
    p=line.split()
    at.append(float(p[0]))
    aekin.append(float(p[3]))
    aeww.append(float(p[5]))
    aetot.append(float(p[1]))
    
t = np.array(at)    
ekin = np.array(aekin)
eww = np.array(aeww)
etot = np.array(aetot)

f = File('../../../Data/20130930_8sites_Akbari_U10.0_Exact/results.dat','r')

tdens=np.linspace(0.0,f['parameters/T'][()],f['parameters/Nt'][()])

D_prime_data = f['D_prime']

n0 = np.real(0.5*D_prime_data[...,0,0])
n1 = np.real(0.5*D_prime_data[...,1,1])
n2 = np.real(0.5*D_prime_data[...,2,2])
n3 = np.real(0.5*D_prime_data[...,3,3])
n4 = np.real(0.5*D_prime_data[...,4,4])
n5 = np.real(0.5*D_prime_data[...,5,5])
n6 = np.real(0.5*D_prime_data[...,6,6])
n7 = np.real(0.5*D_prime_data[...,7,7])

nocc = n0+n1+n2+n3
nsquare = np.square(n0) + np.square(n1) + np.square(n2) + np.square(n3) + np.square(n4) + np.square(n5) + np.square(n6) +np.square(n7)
ehf = 10.00 * nsquare
ecorr = eww - ehf 

gs = gridspec.GridSpec(5, 1, height_ratios=[6, 1, 1, 1, 1]) 
fig = plt.figure(figsize=(4.9,3.0))
ax = fig.add_subplot(gs[0])

ax.plot(t,etot,'-',label=r'$E_\textnormal{tot}$',color='k', linewidth=0.9, dashes=(3,2))
ax.plot(t,ekin,'-',label=r'$E_\textnormal{kin}$',color='b')
#ax.plot(t,eww,'--',label=r'$E_\textnormal{WW}$',color='r', dashes=(12,1))
ax.plot(t,ehf,'-',label=r'$E_\textnormal{HF}$',color='r',dashes=(12,1))
ax.plot(t,ecorr,':',label=r'$E_\textnormal{corr}$',color='m',dashes=(1,1))
legend = ax.legend(loc='upper center', bbox_to_anchor=(0.87, 0.95),
ncol=1, fancybox=True, shadow=True)

# The frame is matplotlib.patches.Rectangle instance surrounding the legend.
frame  = legend.get_frame()
frame.set_facecolor('0.90')
#ax.set_xlabel(r'time t $[J^{-1}]$')
setp( ax.get_xticklabels(), visible=False)
ax.set_ylabel(r'Energies $[J]$')
#ax.text(30.00, 34.0, r'$N_s=8$, $N=8$, $U=10.0$, exact', style='italic', fontsize=8,
       #bbox={'facecolor':'red', 'alpha':0.5, 'pad':10})
rect1=mpl.patches.Rectangle((0,-0.2),2.7,2, color='grey', alpha=0.7)
rect2=mpl.patches.Rectangle((2.7,-0.2),24.3,2, color='grey', alpha=0.4)
rect3=mpl.patches.Rectangle((27,-0.2),100,2, color='grey', alpha=0.2)
#ax.add_patch(rect1)
#ax.add_patch(rect2)
#ax.add_patch(rect3)
ax.set_xlim(0,100.0)
ax.set_ylim((0.0,40.1))

ax1 = fig.add_subplot(gs[1])
ax1.plot(tdens,n0,'-',label=r'$n_0$',color='k')
#ax1.set_xlabel(r'time t $[J^{-1}]$')
ax1.set_ylabel(r'$n_0$')
ax1.set_yticks([0.0,0.5,1.0])
setp( ax1.get_xticklabels(), visible=False)
ax1.set_xlim(0,100.0)
ax1.set_ylim((0.0,1.0))
rect11=mpl.patches.Rectangle((0,-0.2),2.7,2, color='grey', alpha=0.7)
rect21=mpl.patches.Rectangle((2.7,-0.2),24.3,2, color='grey', alpha=0.4)
rect31=mpl.patches.Rectangle((27,-0.2),100,2, color='grey', alpha=0.2)
#ax1.add_patch(rect11)
#ax1.add_patch(rect21)
#ax1.add_patch(rect31)

ax1b = fig.add_subplot(gs[1], sharex=ax1, frameon=False)
ax1b.plot(tdens,n7,'--',label=r'$n_7$',color='c',dashes=(3,2))
ax1b.set_yticks([0.0,0.5,1.0])
ax1b.set_ylabel(r'$n_7$', color='c')
ax1b.spines['right'].set_color('c')
ax1b.tick_params(axis='y', colors='c')
ax1b.set_xlim(0,100.0)
ax1b.set_ylim((0.0,1.0))
setp( ax1b.get_xticklabels(), visible=False)
ax1b.yaxis.tick_right()
ax1b.yaxis.set_label_position("right")

ax2 = fig.add_subplot(gs[2])
ax2.plot(tdens,n1,'-',label=r'$n_1$',color='k')
#ax2.set_xlabel(r'time t $[J^{-1}]$')
ax2.set_yticks([0.0,0.5,1.0])
ax2.set_ylabel(r'$n_1$')
setp( ax2.get_xticklabels(), visible=False)
ax2.set_xlim(0,100.0)
ax2.set_ylim((0.0,1.0))
rect12=mpl.patches.Rectangle((0,-0.2),2.7,2, color='grey', alpha=0.7)
rect22=mpl.patches.Rectangle((2.7,-0.2),24.3,2, color='grey', alpha=0.4)
rect32=mpl.patches.Rectangle((27,-0.2),100,2, color='grey', alpha=0.2)
#ax2.add_patch(rect12)
#ax2.add_patch(rect22)
#ax2.add_patch(rect32)

ax2b = fig.add_subplot(gs[2], sharex=ax2, frameon=False)
ax2b.plot(tdens,n6,'--',label=r'$n_6$',color='c',dashes=(3,2))
ax2b.set_yticks([0.0,0.5,1.0])
ax2b.set_ylabel(r'$n_6$', color='c')
ax2b.spines['right'].set_color('c')
ax2b.tick_params(axis='y', colors='c')
ax2b.set_xlim(0,100.0)
ax2b.set_ylim((0.0,1.0))
setp( ax2b.get_xticklabels(), visible=False)
ax2b.yaxis.tick_right()
ax2b.yaxis.set_label_position("right")

ax3 = fig.add_subplot(gs[3])
ax3.plot(tdens,n2,'-',label=r'$n_2$',color='k')
#ax1.set_xlabel(r'time t $[J^{-1}]$')
ax3.set_ylabel(r'$n_2$')
ax3.set_yticks([0.0,0.5,1.0])
setp( ax3.get_xticklabels(), visible=False)
ax3.set_xlim(0,100.0)
ax3.set_ylim((0.0,1.0))
rect13=mpl.patches.Rectangle((0,-0.2),2.7,2, color='grey', alpha=0.7)
rect23=mpl.patches.Rectangle((2.7,-0.2),24.3,2, color='grey', alpha=0.4)
rect33=mpl.patches.Rectangle((27,-0.2),100,2, color='grey', alpha=0.2)
#ax3.add_patch(rect13)
#ax3.add_patch(rect23)
#ax3.add_patch(rect33)

ax3b = fig.add_subplot(gs[3], sharex=ax3, frameon=False)
ax3b.plot(tdens,n5,'--',label=r'$n_5$',color='c',dashes=(3,2))
ax3b.set_yticks([0.0,0.5,1.0])
ax3b.set_ylabel(r'$n_5$', color='c')
ax3b.spines['right'].set_color('c')
ax3b.tick_params(axis='y', colors='c')
ax3b.set_xlim(0,100.0)
ax3b.set_ylim((0.0,1.0))
setp( ax3b.get_xticklabels(), visible=False)
ax3b.yaxis.tick_right()
ax3b.yaxis.set_label_position("right")

ax4 = fig.add_subplot(gs[4])
ax4.plot(tdens,n3,'-',label=r'$n_3$',color='k')
ax4.set_xlabel(r'time t $[J^{-1}]$')
ax4.set_yticks([0.0,0.5,1.0])
ax4.set_ylabel(r'$n_3$')
setp( ax4.get_xticklabels(), visible=False)
ax4.set_xlim(0,100.0)
ax4.set_ylim((0.0,1.0))
rect14=mpl.patches.Rectangle((0,-0.2),2.7,2, color='grey', alpha=0.7)
rect24=mpl.patches.Rectangle((2.7,-0.2),24.3,2, color='grey', alpha=0.4)
rect34=mpl.patches.Rectangle((27,-0.2),100,2, color='grey', alpha=0.2)
#ax4.add_patch(rect14)
#ax4.add_patch(rect24)
#ax4.add_patch(rect34)

ax4b = fig.add_subplot(gs[4], sharex=ax4, frameon=False)
ax4b.plot(tdens,n4,'--',label=r'$n_4$',color='c',dashes=(3,2))
ax4b.set_yticks([0.0,0.5,1.0])
ax4b.set_ylabel(r'$n_4$', color='c')
ax4b.spines['right'].set_color('c')
ax4b.tick_params(axis='y', colors='c')
ax4b.set_xlim(0,100.0)
ax4b.set_ylim((0.0,1.0))
#setp( ax4b.get_xticklabels(), visible=False)
ax4b.yaxis.tick_right()
ax4b.yaxis.set_label_position("right")

#ax5 = fig.add_subplot(gs[5])
#ax5.plot(tdens,nsquare,'-',label=r'$\sum_in_i^2$',color='k')
##ax3.set_xlabel(r'time t $[J^{-1}]$')
#ax5.set_yticks([2,3,4])
#ax5.set_ylabel(r'$\sum_in_i^2$')
#setp( ax5.get_xticklabels(), visible=False)
#ax5.ticklabel_format(style='sci',axis='y',scilimits=(0,0))
#ax5.set_xlim(0,100.0)
#ax5.set_ylim((2,4))
#rect15=mpl.patches.Rectangle((0,-100),2.7,200, color='grey', alpha=0.7)
#rect25=mpl.patches.Rectangle((2.7,-100),37.3,200, color='grey', alpha=0.4)
#rect35=mpl.patches.Rectangle((40,-100),200,200, color='grey', alpha=0.2)
#ax5.yaxis.set_offset_position('right')
#ax5.add_patch(rect15)
#ax5.add_patch(rect25)
#ax5.add_patch(rect35)

#ax6 = fig.add_subplot(gs[6])
#ax6.plot(tdens,nocc,'-',label=r'$\sum_{i\leq 3}n_i$',color='k')
#ax6.set_xlabel(r'time t $[J^{-1}]$')
#ax6.set_yticks([0,2,4])
#ax6.set_ylabel(r'$\sum_{i\leq 3}n_i$')
#ax6.set_xlim(0,100.0)
#ax6.set_ylim((0,4))
#ax6.ticklabel_format(style='sci',axis='y',scilimits=(0,0))
#rect16=mpl.patches.Rectangle((0,-100),2.7,200, color='grey', alpha=0.7)
#rect26=mpl.patches.Rectangle((2.7,-100),37.3,200, color='grey', alpha=0.4)
#rect36=mpl.patches.Rectangle((40,-100),200,200, color='grey', alpha=0.2)
#ax6.add_patch(rect16)
#ax6.add_patch(rect26)
#ax6.add_patch(rect36)

plt.subplots_adjust(left=0.105, right=0.93, top=0.98, bottom=0.08)
#plt.show()
plt.savefig('akbari_n8_U10_N8_energies_exact.pdf', dpi=300)


==> figures/akbari_n8_U2.0_N8_energies_exact.py <==
import numpy as np
import matplotlib as mpl
mpl.use("Agg")
import matplotlib.pyplot as plt
from numpy.fft import fftshift,fft,fftfreq
from mpl_toolkits.mplot3d import Axes3D
import matplotlib.gridspec as gridspec
from pylab import *

from h5py import *

from matplotlib import rc
#rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
## for Palatino and other serif fonts use:
rc('font',**{'family':'sans-serif','sans-serif':['Computer Modern Sans serif'],'size':6})
rc('text', usetex=True)
rc('axes', labelsize=6, linewidth=0.2)
rc('legend', fontsize=4)
rc('xtick', labelsize=6)
rc('ytick', labelsize=6)
rc('lines', lw=0.7, mew=0.7)
rc('grid', linewidth=0.1)
rc('patch', linewidth=0.1)
rc('xtick.major', size= 2)
rc('xtick.major',width = 0.2)
rc('ytick.major', size= 2)
rc('ytick.major',width = 0.2)

get_config().complex_names = ('real','imag')

fGKBA = open('../../../Data/20130930_8sites_Akbari_U2.0_Exact/energy.dat','r')

aekin = []
aehf = []
aeww = []
aetot = []
at = []

temp = fGKBA.readline()
temp = fGKBA.readline()
for line in fGKBA.readlines():
    p=line.split()
    at.append(float(p[0]))
    aekin.append(float(p[3]))
    aeww.append(float(p[5]))
    aetot.append(float(p[1]))
    
t = np.array(at)    
ekin = np.array(aekin)
eww = np.array(aeww)
etot = np.array(aetot)

f = File('../../../Data/20130930_8sites_Akbari_U2.0_Exact/results.dat','r')

tdens=np.linspace(0.0,f['parameters/T'][()],f['parameters/Nt'][()])

D_prime_data = f['D_prime']

n0 = np.real(0.5*D_prime_data[...,0,0])
n1 = np.real(0.5*D_prime_data[...,1,1])
n2 = np.real(0.5*D_prime_data[...,2,2])
n3 = np.real(0.5*D_prime_data[...,3,3])
n4 = np.real(0.5*D_prime_data[...,4,4])
n5 = np.real(0.5*D_prime_data[...,5,5])
n6 = np.real(0.5*D_prime_data[...,6,6])
n7 = np.real(0.5*D_prime_data[...,7,7])

nocc = n0+n1+n2+n3
nsquare = np.square(n0) + np.square(n1) + np.square(n2) + np.square(n3) + np.square(n4) + np.square(n5) + np.square(n6) +np.square(n7)
ehf = 2.00 * nsquare
ecorr = eww - ehf 

gs = gridspec.GridSpec(5, 1, height_ratios=[6, 1, 1, 1, 1]) 
fig = plt.figure(figsize=(4.9,3.0))
ax = fig.add_subplot(gs[0])

ax.plot(t,etot,'-',label=r'$E_\textnormal{tot}$',color='k', linewidth=0.9, dashes=(3,2))
ax.plot(t,ekin,'-',label=r'$E_\textnormal{kin}$',color='b')
#ax.plot(t,eww,'--',label=r'$E_\textnormal{WW}$',color='r', dashes=(12,1))
ax.plot(t,ehf,'-',label=r'$E_\textnormal{HF}$',color='r',dashes=(12,1))
ax.plot(t,ecorr,':',label=r'$E_\textnormal{corr}$',color='m',dashes=(1,1))
legend = ax.legend(loc='upper center', bbox_to_anchor=(0.87, 0.95),
ncol=1, fancybox=True, shadow=True)

# The frame is matplotlib.patches.Rectangle instance surrounding the legend.
frame  = legend.get_frame()
frame.set_facecolor('0.90')
#ax.set_xlabel(r'time t $[J^{-1}]$')
setp( ax.get_xticklabels(), visible=False)
ax.set_ylabel(r'Energies $[J]$')
#ax.text(30.00, 6.8, r'$N_s=8$, $N=8$, $U=2.0$, exact', style='italic', fontsize=8,
       #bbox={'facecolor':'red', 'alpha':0.5, 'pad':10})
rect1=mpl.patches.Rectangle((0,-0.2),2.7,2, color='grey', alpha=0.7)
rect2=mpl.patches.Rectangle((2.7,-0.2),24.3,2, color='grey', alpha=0.4)
rect3=mpl.patches.Rectangle((27,-0.2),100,2, color='grey', alpha=0.2)
#ax.add_patch(rect1)
#ax.add_patch(rect2)
#ax.add_patch(rect3)
ax.set_xlim(0,100.0)
ax.set_ylim((0.0,8.1))

ax1 = fig.add_subplot(gs[1])
ax1.plot(tdens,n0,'-',label=r'$n_0$',color='k')
#ax1.set_xlabel(r'time t $[J^{-1}]$')
ax1.set_ylabel(r'$n_0$')
ax1.set_yticks([0.0,0.5,1.0])
setp( ax1.get_xticklabels(), visible=False)
ax1.set_xlim(0,100.0)
ax1.set_ylim((0.0,1.0))
rect11=mpl.patches.Rectangle((0,-0.2),2.7,2, color='grey', alpha=0.7)
rect21=mpl.patches.Rectangle((2.7,-0.2),24.3,2, color='grey', alpha=0.4)
rect31=mpl.patches.Rectangle((27,-0.2),100,2, color='grey', alpha=0.2)
#ax1.add_patch(rect11)
#ax1.add_patch(rect21)
#ax1.add_patch(rect31)

ax1b = fig.add_subplot(gs[1], sharex=ax1, frameon=False)
ax1b.plot(tdens,n7,'--',label=r'$n_7$',color='c',dashes=(3,2))
ax1b.set_yticks([0.0,0.5,1.0])
ax1b.set_ylabel(r'$n_7$', color='c')
ax1b.spines['right'].set_color('c')
ax1b.tick_params(axis='y', colors='c')
ax1b.set_xlim(0,100.0)
ax1b.set_ylim((0.0,1.0))
setp( ax1b.get_xticklabels(), visible=False)
ax1b.yaxis.tick_right()
ax1b.yaxis.set_label_position("right")

ax2 = fig.add_subplot(gs[2])
ax2.plot(tdens,n1,'-',label=r'$n_1$',color='k')
#ax2.set_xlabel(r'time t $[J^{-1}]$')
ax2.set_yticks([0.0,0.5,1.0])
ax2.set_ylabel(r'$n_1$')
setp( ax2.get_xticklabels(), visible=False)
ax2.set_xlim(0,100.0)
ax2.set_ylim((0.0,1.0))
rect12=mpl.patches.Rectangle((0,-0.2),2.7,2, color='grey', alpha=0.7)
rect22=mpl.patches.Rectangle((2.7,-0.2),24.3,2, color='grey', alpha=0.4)
rect32=mpl.patches.Rectangle((27,-0.2),100,2, color='grey', alpha=0.2)
#ax2.add_patch(rect12)
#ax2.add_patch(rect22)
#ax2.add_patch(rect32)

ax2b = fig.add_subplot(gs[2], sharex=ax2, frameon=False)
ax2b.plot(tdens,n6,'--',label=r'$n_6$',color='c',dashes=(3,2))
ax2b.set_yticks([0.0,0.5,1.0])
ax2b.set_ylabel(r'$n_6$', color='c')
ax2b.spines['right'].set_color('c')
ax2b.tick_params(axis='y', colors='c')
ax2b.set_xlim(0,100.0)
ax2b.set_ylim((0.0,1.0))
setp( ax2b.get_xticklabels(), visible=False)
ax2b.yaxis.tick_right()
ax2b.yaxis.set_label_position("right")

ax3 = fig.add_subplot(gs[3])
ax3.plot(tdens,n2,'-',label=r'$n_2$',color='k')
#ax1.set_xlabel(r'time t $[J^{-1}]$')
ax3.set_ylabel(r'$n_2$')
ax3.set_yticks([0.0,0.5,1.0])
setp( ax3.get_xticklabels(), visible=False)
ax3.set_xlim(0,100.0)
ax3.set_ylim((0.0,1.0))
rect13=mpl.patches.Rectangle((0,-0.2),2.7,2, color='grey', alpha=0.7)
rect23=mpl.patches.Rectangle((2.7,-0.2),24.3,2, color='grey', alpha=0.4)
rect33=mpl.patches.Rectangle((27,-0.2),100,2, color='grey', alpha=0.2)
#ax3.add_patch(rect13)
#ax3.add_patch(rect23)
#ax3.add_patch(rect33)

ax3b = fig.add_subplot(gs[3], sharex=ax3, frameon=False)
ax3b.plot(tdens,n5,'--',label=r'$n_5$',color='c',dashes=(3,2))
ax3b.set_yticks([0.0,0.5,1.0])
ax3b.set_ylabel(r'$n_5$', color='c')
ax3b.spines['right'].set_color('c')
ax3b.tick_params(axis='y', colors='c')
ax3b.set_xlim(0,100.0)
ax3b.set_ylim((0.0,1.0))
setp( ax3b.get_xticklabels(), visible=False)
ax3b.yaxis.tick_right()
ax3b.yaxis.set_label_position("right")

ax4 = fig.add_subplot(gs[4])
ax4.plot(tdens,n3,'-',label=r'$n_3$',color='k')
ax4.set_xlabel(r'time t $[J^{-1}]$')
ax4.set_yticks([0.0,0.5,1.0])
ax4.set_ylabel(r'$n_3$')
setp( ax4.get_xticklabels(), visible=False)
ax4.set_xlim(0,100.0)
ax4.set_ylim((0.0,1.0))
rect14=mpl.patches.Rectangle((0,-0.2),2.7,2, color='grey', alpha=0.7)
rect24=mpl.patches.Rectangle((2.7,-0.2),24.3,2, color='grey', alpha=0.4)
rect34=mpl.patches.Rectangle((27,-0.2),100,2, color='grey', alpha=0.2)
#ax4.add_patch(rect14)
#ax4.add_patch(rect24)
#ax4.add_patch(rect34)

ax4b = fig.add_subplot(gs[4], sharex=ax4, frameon=False)
ax4b.plot(tdens,n4,'--',label=r'$n_4$',color='c',dashes=(3,2))
ax4b.set_yticks([0.0,0.5,1.0])
ax4b.set_ylabel(r'$n_4$', color='c')
ax4b.spines['right'].set_color('c')
ax4b.tick_params(axis='y', colors='c')
ax4b.set_xlim(0,100.0)
ax4b.set_ylim((0.0,1.0))
#setp( ax4b.get_xticklabels(), visible=False)
ax4b.yaxis.tick_right()
ax4b.yaxis.set_label_position("right")

#ax5 = fig.add_subplot(gs[5])
#ax5.plot(tdens,nsquare,'-',label=r'$\sum_in_i^2$',color='k')
##ax3.set_xlabel(r'time t $[J^{-1}]$')
#ax5.set_yticks([2,3,4])
#ax5.set_ylabel(r'$\sum_in_i^2$')
#setp( ax5.get_xticklabels(), visible=False)
#ax5.ticklabel_format(style='sci',axis='y',scilimits=(0,0))
#ax5.set_xlim(0,100.0)
#ax5.set_ylim((2,4))
#rect15=mpl.patches.Rectangle((0,-100),2.7,200, color='grey', alpha=0.7)
#rect25=mpl.patches.Rectangle((2.7,-100),37.3,200, color='grey', alpha=0.4)
#rect35=mpl.patches.Rectangle((40,-100),200,200, color='grey', alpha=0.2)
#ax5.yaxis.set_offset_position('right')
#ax5.add_patch(rect15)
#ax5.add_patch(rect25)
#ax5.add_patch(rect35)

#ax6 = fig.add_subplot(gs[6])
#ax6.plot(tdens,nocc,'-',label=r'$\sum_{i\leq 3}n_i$',color='k')
#ax6.set_xlabel(r'time t $[J^{-1}]$')
#ax6.set_yticks([0,2,4])
#ax6.set_ylabel(r'$\sum_{i\leq 3}n_i$')
#ax6.set_xlim(0,100.0)
#ax6.set_ylim((0,4))
#ax6.ticklabel_format(style='sci',axis='y',scilimits=(0,0))
#rect16=mpl.patches.Rectangle((0,-100),2.7,200, color='grey', alpha=0.7)
#rect26=mpl.patches.Rectangle((2.7,-100),37.3,200, color='grey', alpha=0.4)
#rect36=mpl.patches.Rectangle((40,-100),200,200, color='grey', alpha=0.2)
#ax6.add_patch(rect16)
#ax6.add_patch(rect26)
#ax6.add_patch(rect36)

plt.subplots_adjust(left=0.105, right=0.93, top=0.98, bottom=0.09)
#plt.show()
plt.savefig('akbari_n8_U2_N8_energies_exact.pdf', dpi=300)


==> figures/akbari_n8_U5.0_N8_energies_exact.py <==
import numpy as np
import matplotlib as mpl
mpl.use("Agg")
import matplotlib.pyplot as plt
from numpy.fft import fftshift,fft,fftfreq
from mpl_toolkits.mplot3d import Axes3D
import matplotlib.gridspec as gridspec
from pylab import *

from h5py import *

from matplotlib import rc
#rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
## for Palatino and other serif fonts use:
rc('font',**{'family':'sans-serif','sans-serif':['Computer Modern Sans serif'],'size':6})
rc('text', usetex=True)
rc('axes', labelsize=6, linewidth=0.2)
rc('legend', fontsize=4)
rc('xtick', labelsize=6)
rc('ytick', labelsize=6)
rc('lines', lw=0.7, mew=0.7)
rc('grid', linewidth=0.1)
rc('patch', linewidth=0.1)
rc('xtick.major', size= 2)
rc('xtick.major',width = 0.2)
rc('ytick.major', size= 2)
rc('ytick.major',width = 0.2)

get_config().complex_names = ('real','imag')

fGKBA = open('../../../Data/20130930_8sites_Akbari_U5.0_Exact/energy.dat','r')

aekin = []
aehf = []
aeww = []
aetot = []
at = []

temp = fGKBA.readline()
temp = fGKBA.readline()
for line in fGKBA.readlines():
    p=line.split()
    at.append(float(p[0]))
    aekin.append(float(p[3]))
    aeww.append(float(p[5]))
    aetot.append(float(p[1]))
    
t = np.array(at)    
ekin = np.array(aekin)
eww = np.array(aeww)
etot = np.array(aetot)

f = File('../../../Data/20130930_8sites_Akbari_U5.0_Exact/results.dat','r')

tdens=np.linspace(0.0,f['parameters/T'][()],f['parameters/Nt'][()])

D_prime_data = f['D_prime']

n0 = np.real(0.5*D_prime_data[...,0,0])
n1 = np.real(0.5*D_prime_data[...,1,1])
n2 = np.real(0.5*D_prime_data[...,2,2])
n3 = np.real(0.5*D_prime_data[...,3,3])
n4 = np.real(0.5*D_prime_data[...,4,4])
n5 = np.real(0.5*D_prime_data[...,5,5])
n6 = np.real(0.5*D_prime_data[...,6,6])
n7 = np.real(0.5*D_prime_data[...,7,7])

nocc = n0+n1+n2+n3
nsquare = np.square(n0) + np.square(n1) + np.square(n2) + np.square(n3) + np.square(n4) + np.square(n5) + np.square(n6) +np.square(n7)
ehf = 5.00 * nsquare
ecorr = eww - ehf 

gs = gridspec.GridSpec(5, 1, height_ratios=[6, 1, 1, 1, 1]) 
fig = plt.figure(figsize=(4.9,3.0))
ax = fig.add_subplot(gs[0])

ax.plot(t,etot,'-',label=r'$E_\textnormal{tot}$',color='k', linewidth=0.9, dashes=(3,2))
ax.plot(t,ekin,'-',label=r'$E_\textnormal{kin}$',color='b')
#ax.plot(t,eww,'--',label=r'$E_\textnormal{WW}$',color='r', dashes=(12,1))
ax.plot(t,ehf,'-',label=r'$E_\textnormal{HF}$',color='r',dashes=(12,1))
ax.plot(t,ecorr,':',label=r'$E_\textnormal{corr}$',color='m',dashes=(1,1))
legend = ax.legend(loc='upper center', bbox_to_anchor=(0.87, 0.95),
ncol=1, fancybox=True, shadow=True)

# The frame is matplotlib.patches.Rectangle instance surrounding the legend.
frame  = legend.get_frame()
frame.set_facecolor('0.90')
#ax.set_xlabel(r'time t $[J^{-1}]$')
setp( ax.get_xticklabels(), visible=False)
ax.set_ylabel(r'Energies $[J]$')
#ax.text(30.00, 17.0, r'$N_s=8$, $N=8$, $U=5.0$, exact', style='italic', fontsize=8,
       #bbox={'facecolor':'red', 'alpha':0.5, 'pad':10})
rect1=mpl.patches.Rectangle((0,-0.2),2.7,2, color='grey', alpha=0.7)
rect2=mpl.patches.Rectangle((2.7,-0.2),24.3,2, color='grey', alpha=0.4)
rect3=mpl.patches.Rectangle((27,-0.2),100,2, color='grey', alpha=0.2)
#ax.add_patch(rect1)
#ax.add_patch(rect2)
#ax.add_patch(rect3)
ax.set_xlim(0,100.0)
ax.set_ylim((0.0,20.1))

ax1 = fig.add_subplot(gs[1])
ax1.plot(tdens,n0,'-',label=r'$n_0$',color='k')
#ax1.set_xlabel(r'time t $[J^{-1}]$')
ax1.set_ylabel(r'$n_0$')
ax1.set_yticks([0.0,0.5,1.0])
setp( ax1.get_xticklabels(), visible=False)
ax1.set_xlim(0,100.0)
ax1.set_ylim((0.0,1.0))
rect11=mpl.patches.Rectangle((0,-0.2),2.7,2, color='grey', alpha=0.7)
rect21=mpl.patches.Rectangle((2.7,-0.2),24.3,2, color='grey', alpha=0.4)
rect31=mpl.patches.Rectangle((27,-0.2),100,2, color='grey', alpha=0.2)
#ax1.add_patch(rect11)
#ax1.add_patch(rect21)
#ax1.add_patch(rect31)

ax1b = fig.add_subplot(gs[1], sharex=ax1, frameon=False)
ax1b.plot(tdens,n7,'--',label=r'$n_7$',color='c',dashes=(3,2))
ax1b.set_yticks([0.0,0.5,1.0])
ax1b.set_ylabel(r'$n_7$', color='c')
ax1b.spines['right'].set_color('c')
ax1b.tick_params(axis='y', colors='c')
ax1b.set_xlim(0,100.0)
ax1b.set_ylim((0.0,1.0))
setp( ax1b.get_xticklabels(), visible=False)
ax1b.yaxis.tick_right()
ax1b.yaxis.set_label_position("right")

ax2 = fig.add_subplot(gs[2])
ax2.plot(tdens,n1,'-',label=r'$n_1$',color='k')
#ax2.set_xlabel(r'time t $[J^{-1}]$')
ax2.set_yticks([0.0,0.5,1.0])
ax2.set_ylabel(r'$n_1$')
setp( ax2.get_xticklabels(), visible=False)
ax2.set_xlim(0,100.0)
ax2.set_ylim((0.0,1.0))
rect12=mpl.patches.Rectangle((0,-0.2),2.7,2, color='grey', alpha=0.7)
rect22=mpl.patches.Rectangle((2.7,-0.2),24.3,2, color='grey', alpha=0.4)
rect32=mpl.patches.Rectangle((27,-0.2),100,2, color='grey', alpha=0.2)
#ax2.add_patch(rect12)
#ax2.add_patch(rect22)
#ax2.add_patch(rect32)

ax2b = fig.add_subplot(gs[2], sharex=ax2, frameon=False)
ax2b.plot(tdens,n6,'--',label=r'$n_6$',color='c',dashes=(3,2))
ax2b.set_yticks([0.0,0.5,1.0])
ax2b.set_ylabel(r'$n_6$', color='c')
ax2b.spines['right'].set_color('c')
ax2b.tick_params(axis='y', colors='c')
ax2b.set_xlim(0,100.0)
ax2b.set_ylim((0.0,1.0))
setp( ax2b.get_xticklabels(), visible=False)
ax2b.yaxis.tick_right()
ax2b.yaxis.set_label_position("right")

ax3 = fig.add_subplot(gs[3])
ax3.plot(tdens,n2,'-',label=r'$n_2$',color='k')
#ax1.set_xlabel(r'time t $[J^{-1}]$')
ax3.set_ylabel(r'$n_2$')
ax3.set_yticks([0.0,0.5,1.0])
setp( ax3.get_xticklabels(), visible=False)
ax3.set_xlim(0,100.0)
ax3.set_ylim((0.0,1.0))
rect13=mpl.patches.Rectangle((0,-0.2),2.7,2, color='grey', alpha=0.7)
rect23=mpl.patches.Rectangle((2.7,-0.2),24.3,2, color='grey', alpha=0.4)
rect33=mpl.patches.Rectangle((27,-0.2),100,2, color='grey', alpha=0.2)
#ax3.add_patch(rect13)
#ax3.add_patch(rect23)
#ax3.add_patch(rect33)

ax3b = fig.add_subplot(gs[3], sharex=ax3, frameon=False)
ax3b.plot(tdens,n5,'--',label=r'$n_5$',color='c',dashes=(3,2))
ax3b.set_yticks([0.0,0.5,1.0])
ax3b.set_ylabel(r'$n_5$', color='c')
ax3b.spines['right'].set_color('c')
ax3b.tick_params(axis='y', colors='c')
ax3b.set_xlim(0,100.0)
ax3b.set_ylim((0.0,1.0))
setp( ax3b.get_xticklabels(), visible=False)
ax3b.yaxis.tick_right()
ax3b.yaxis.set_label_position("right")

ax4 = fig.add_subplot(gs[4])
ax4.plot(tdens,n3,'-',label=r'$n_3$',color='k')
ax4.set_xlabel(r'time t $[J^{-1}]$')
ax4.set_yticks([0.0,0.5,1.0])
ax4.set_ylabel(r'$n_3$')
setp( ax4.get_xticklabels(), visible=False)
ax4.set_xlim(0,100.0)
ax4.set_ylim((0.0,1.0))
rect14=mpl.patches.Rectangle((0,-0.2),2.7,2, color='grey', alpha=0.7)
rect24=mpl.patches.Rectangle((2.7,-0.2),24.3,2, color='grey', alpha=0.4)
rect34=mpl.patches.Rectangle((27,-0.2),100,2, color='grey', alpha=0.2)
#ax4.add_patch(rect14)
#ax4.add_patch(rect24)
#ax4.add_patch(rect34)

ax4b = fig.add_subplot(gs[4], sharex=ax4, frameon=False)
ax4b.plot(tdens,n4,'--',label=r'$n_4$',color='c',dashes=(3,2))
ax4b.set_yticks([0.0,0.5,1.0])
ax4b.set_ylabel(r'$n_4$', color='c')
ax4b.spines['right'].set_color('c')
ax4b.tick_params(axis='y', colors='c')
ax4b.set_xlim(0,100.0)
ax4b.set_ylim((0.0,1.0))
#setp( ax4b.get_xticklabels(), visible=False)
ax4b.yaxis.tick_right()
ax4b.yaxis.set_label_position("right")

#ax5 = fig.add_subplot(gs[5])
#ax5.plot(tdens,nsquare,'-',label=r'$\sum_in_i^2$',color='k')
##ax3.set_xlabel(r'time t $[J^{-1}]$')
#ax5.set_yticks([2,3,4])
#ax5.set_ylabel(r'$\sum_in_i^2$')
#setp( ax5.get_xticklabels(), visible=False)
#ax5.ticklabel_format(style='sci',axis='y',scilimits=(0,0))
#ax5.set_xlim(0,100.0)
#ax5.set_ylim((2,4))
#rect15=mpl.patches.Rectangle((0,-100),2.7,200, color='grey', alpha=0.7)
#rect25=mpl.patches.Rectangle((2.7,-100),37.3,200, color='grey', alpha=0.4)
#rect35=mpl.patches.Rectangle((40,-100),200,200, color='grey', alpha=0.2)
#ax5.yaxis.set_offset_position('right')
#ax5.add_patch(rect15)
#ax5.add_patch(rect25)
#ax5.add_patch(rect35)

#ax6 = fig.add_subplot(gs[6])
#ax6.plot(tdens,nocc,'-',label=r'$\sum_{i\leq 3}n_i$',color='k')
#ax6.set_xlabel(r'time t $[J^{-1}]$')
#ax6.set_yticks([0,2,4])
#ax6.set_ylabel(r'$\sum_{i\leq 3}n_i$')
#ax6.set_xlim(0,100.0)
#ax6.set_ylim((0,4))
#ax6.ticklabel_format(style='sci',axis='y',scilimits=(0,0))
#rect16=mpl.patches.Rectangle((0,-100),2.7,200, color='grey', alpha=0.7)
#rect26=mpl.patches.Rectangle((2.7,-100),37.3,200, color='grey', alpha=0.4)
#rect36=mpl.patches.Rectangle((40,-100),200,200, color='grey', alpha=0.2)
#ax6.add_patch(rect16)
#ax6.add_patch(rect26)
#ax6.add_patch(rect36)

plt.subplots_adjust(left=0.105, right=0.93, top=0.98, bottom=0.08)
#plt.show()
plt.savefig('akbari_n8_U5_N8_energies_exact.pdf', dpi=300)


==> figures/friesen_n2_N2_density0_exact.py <==
import numpy as np
import matplotlib as mpl
mpl.use("Agg")
import matplotlib.pyplot as plt
from numpy.fft import fftshift,fft,fftfreq
from matplotlib.ticker import *
from mpl_toolkits.mplot3d import Axes3D

from h5py import *

from matplotlib import rc
#rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
## for Palatino and other serif fonts use:
#rc('font',**{'family':'sans-serif','sans-serif':['Computer Modern Sans serif'],'size':10})
rc('font',**{'family':'serif','serif':['Palatino'],'size':9})
rc('text', usetex=True)
rc('axes', labelsize=8, linewidth=0.25)
rc('legend', fontsize=6)
rc('xtick', labelsize=7)
rc('ytick', labelsize=7)
rc('lines', lw=0.7, mew=0.7)
rc('grid', linewidth=0.25)
rc('patch', linewidth=0.25)
rc('xtick.major', size= 2)
rc('xtick.major',width = 0.25)
rc('ytick.major', size= 2)
rc('ytick.major',width = 0.25)
get_config().complex_names = ('real','imag')

f = File('../../../Data/20130904_damping_GKBA/results.dat','r')

t1=np.linspace(0.0,f['parameters/T'][()],f['parameters/Nt'][()])

D_prime_data = f['D_prime']

D_prime_site0 = np.real(D_prime_data[...,0,0])/2.0

f = open('../../../Data/20130904_damping_GKBA/density_ns2_n1_l1.00_w5.00.dat','r')

an = []
at = []

temp = f.readline()
for line in f.readlines():
    p=line.split()
    at.append(float(p[0])-50.0)
    an.append(float(p[1]))

t_GKBA = np.array(at)    
n_GKBA = np.array(an)

f = open('../../../Data/20130904_damping_GKBA/Friesen_full.csv','r')

an = []
at = []

temp = f.readline()
for line in f.readlines():
    p=line.split()
    at.append(float(p[0]))
    an.append(float(p[1]))

t_Friesen = np.array(at)    
n_Friesen = np.array(an)

fig = plt.figure(figsize=(3.39,2.29))
ax = fig.add_subplot(111)

ax.plot(t_GKBA,n_GKBA,'-',label='HF-GKBA',color='r',lw=1.0)
ax.plot(t1,D_prime_site0,'-',label='Exact',color='k',markersize=1.0,markevery=5, marker='o')
ax.plot(t_Friesen,n_Friesen,'-',label='Full 2B (Friesen et al.)',color='g', dashes=(3,1))

#ax.legend()
# Now add the legend with some customizations.
legend = ax.legend(loc='upper center', bbox_to_anchor=(0.78, 0.99),
ncol=1, fancybox=True, shadow=True)

# The frame is matplotlib.patches.Rectangle instance surrounding the legend.
frame  = legend.get_frame()
frame.set_facecolor('0.90')
ax.set_xlabel(r'time t $[J^{-1}]$', size=9)
ax.set_ylabel(r'density on site $i=1$',size=9)
#ax.text(15.00, 1.9, r'$N_s=8$, $N=8$ , $U=0.1$', style='italic', fontsize=36,
#       bbox={'facecolor':'red', 'alpha':0.5, 'pad':20})

ax.set_xlim(0,10.0)
minorLocatorx   = AutoMinorLocator(4)
ax.xaxis.set_minor_locator(minorLocatorx)
ax.set_ylim((0.1,0.65))
minorLocatory   = AutoMinorLocator(2)
ax.yaxis.set_minor_locator(minorLocatory)
#ml = MultipleLocator(5)
#plt.axes().xaxis.set_minor_locator(ml)
ax.tick_params(axis='x',which='minor',bottom='on')
plt.subplots_adjust(left=0.115, right=0.98, top=0.99, bottom=0.165)
#plt.show()
#fig.set_size_inches(3.35, 2.25)
plt.savefig('n2_N2_density0_exact_GKBA_Friesen.pdf', dpi=300)


==> figures/n8_N8_U0.1_spectrum.py <==
import numpy as np
import matplotlib as mpl
mpl.use("Agg")
import matplotlib.pyplot as plt
from numpy.fft import fftshift,fft,fftfreq
from mpl_toolkits.mplot3d import Axes3D
from matplotlib.ticker import *

from matplotlib import rc
#rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
## for Palatino and other serif fonts use:
rc('font',**{'family':'serif','serif':['Palatino'],'size':9})
rc('text', usetex=True)
rc('axes', labelsize=8, linewidth=0.25)
rc('legend', fontsize=7)
rc('xtick', labelsize=7)
rc('ytick', labelsize=7)
rc('lines', lw=0.7, mew=0.7)
rc('grid', linewidth=0.25)
rc('patch', linewidth=0.25)
rc('xtick.major', size= 2)
rc('xtick.major',width = 0.25)
rc('ytick.major', size= 2)
rc('ytick.major',width = 0.25)

from h5py import *

get_config().complex_names = ('real','imag')

dt = 0.01

fExact = File('../../../Data/20132106_EPL_Ns_Dependence_All_Ex/Spectrum/results_n8_N8_U0.1.dat','r')

t1=np.linspace(0.0,fExact['parameters/T'][()],fExact['parameters/Nt'][()])

D_prime_data = fExact['D_prime']

D_prime_site0 = np.real(D_prime_data[...,0,0])-1.0


fGKBA = open('../../../Data/20132106_EPL_Ns_Dependence_All_Ex/Spectrum/density_ns8_n4_l0.10.dat','r')
fHF = open('../../../Data/20132106_EPL_Ns_Dependence_All_Ex/Spectrum/density_ns8_n4_l0.10_HF.dat','r')

an = []

at = []
average = 0.0

temp = fGKBA.readline()
for line in fGKBA.readlines():
    p=line.split()
    at.append(float(p[0])-50.0)
    an.append(2.0*float(p[1]))
    average= average+2.0*float(p[1])

n = np.array(an)
t = np.array(at)       

n_norm = np.array(an)
Nt=t.shape[0]

average = average/Nt

for i in range(0,Nt):
  n_norm[i]=n[i]-average


an = []

at = []
average = 0.0

temp = fHF.readline()
for line in fHF.readlines():
    p=line.split()
    an.append(2.0*float(p[1]))
    average= average+2.0*float(p[1])

n_HF = np.array(an)

n_norm_HF = np.array(an)

average = average/Nt

for i in range(0,Nt):
  n_norm_HF[i]=n_HF[i]-average


frequenciesGKBA = 2*np.pi*fftshift(fftfreq(Nt,dt))
frequencies = 2*np.pi*fftshift(fftfreq(fExact['parameters/Nt'][()],dt))

spectrumGKBA = np.abs(fftshift(fft(np.blackman(Nt)*n_norm)))
spectrumHF = np.abs(fftshift(fft(np.blackman(Nt)*n_norm_HF)))
spectrum = np.abs(fftshift(fft(np.blackman(fExact['parameters/Nt'][()])*D_prime_site0)))

fig = plt.figure(figsize=(7,1.78))
ax1 = fig.add_subplot(111)

ax1.plot(frequenciesGKBA,spectrumGKBA,'-',label='HF-GKBA',color='r',lw=1.0)
ax1.plot(frequencies,spectrum,'-',label='Exact',color='k',markersize=1.0, markevery=5, marker='o')
ax1.plot(frequenciesGKBA,spectrumHF,'--',label='HF',color='b', dashes=(3,1),marker='x',markersize=1.7, markerfacecolor='b', markeredgecolor='b', markevery=2)

legend = ax1.legend(loc='upper center', bbox_to_anchor=(0.92, 0.97),
ncol=1, fancybox=True, shadow=True)

# The frame is matplotlib.patches.Rectangle instance surrounding the legend.
frame  = legend.get_frame()
frame.set_facecolor('0.90')
ax1.set_xlim(0,10.0)
ax1.set_xlabel(r'frequency $\omega$ $[J]$',size=9)
ax1.set_ylabel(r'weight [arb. u.]',size=9)
ax1.set_xlim(0,5.8)
ax1.set_ylim((1e-9,0.8))
ax1.set_yscale('log')


ax1.xaxis.set_minor_locator(AutoMinorLocator(5))
ax1.xaxis.set_major_locator(MaxNLocator(14))
#ax1.yaxis.set_minor_locator(NullLocator())
ax1.yaxis.set_major_locator(LogLocator(base=10.0,numdecs=0,numticks=6))

plt.subplots_adjust(left=0.07, right=0.995, top=0.99, bottom=0.2)
#plt.show()
plt.savefig('n8_N8_U01_spectrum.pdf')

